Classification of modular data up to rank 12

We use the computer algebra system GAP to classify modular data up to rank 12. This extends the previously obtained classification of modular data up to rank 6. Our classification includes all the modular data from modular tensor categories up to rank 12, with a few possible exceptions at rank 12 and levels $5,7$ and $14$. Those exceptions are eliminated up to a certain bound by an extensive finite search in place of required infinite search. Our list contains a few potential unitary modular data which are not known to correspond to any unitary modular tensor categories (such as those from Kac-Moody algebra, twisted quantum doubles of finite group, as well as their Abelian anyon condensations). It remains to be shown if those potential modular data can be realized by modular tensor categories or not. We provide some evidence that all may be constructed from centers of near-group categories or gauging group symmetries of known modular tensor categories, with the exception of a total of five cases at rank 11 (with $D^2 =1964.590$) and 12 (with $D^2 =3926.660$). The classification of modular data corresponds to a classification of modular tensor categories (up to modular isotopes which are not expected to be present at low ranks). The classification of modular tensor categories leads to a classification of gapped quantum phases of matter in 2-dimensional space for bosonic lattice systems with no symmetry, as well as a classification of generalized symmetries in 1-dimensional space.

==> anc/NsdGOL11.g <==
#Rank = 11
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/11, 1/11, 3/11, 3/11, 4/11, 4/11, 5/11, 5/11, 9/11, 9/11 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 2/11, 2/11, 6/11, 6/11, 7/11, 7/11, 8/11, 8/11, 10/11, 10/11 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 1/4, 1/16, 1/16, 1/16, 9/16, 9/16, 9/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 1/4, 5/16, 5/16, 5/16, 13/16, 13/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );

NsdGOL[2][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 3/4, 3/16, 3/16, 3/16, 11/16, 11/16, 11/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );

NsdGOL[2][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 3/4, 7/16, 7/16, 7/16, 15/16, 15/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 1/4, 1/16, 1/16, 5/16, 9/16, 9/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 1/4, 1/16, 5/16, 5/16, 9/16, 13/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );

NsdGOL[3][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 3/4, 3/16, 3/16, 7/16, 11/16, 11/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );

NsdGOL[3][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 3/4, 3/16, 7/16, 7/16, 11/16, 15/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., 2., 2., 2., 2., 2., 2. ],
d := [ 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2 ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/5, 4/5, 2/15, 2/15, 8/15, 8/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 2/5, 3/5, 11/15, 11/15, 14/15, 14/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[4][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 1/5, 4/5, 7/15, 7/15, 13/15, 13/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[4][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 2/5, 3/5, 1/15, 1/15, 4/15, 4/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[4][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/5, 4/5, 2/15, 2/15, 8/15, 8/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );

NsdGOL[4][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 2/5, 3/5, 11/15, 11/15, 14/15, 14/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );

NsdGOL[4][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 1/5, 4/5, 7/15, 7/15, 13/15, 13/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );

NsdGOL[4][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 2/5, 3/5, 1/15, 1/15, 4/15, 4/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/5, 4/5, 2/15, 2/15, 8/15, 8/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 2/5, 3/5, 11/15, 11/15, 14/15, 14/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 1/5, 4/5, 7/15, 7/15, 13/15, 13/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 2/5, 3/5, 1/15, 1/15, 4/15, 4/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., 3.8729833462074161, 3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, Sqrt(15), Sqrt(15) ] );

NsdGOL[5][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/5, 4/5, 2/15, 2/15, 8/15, 8/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );

NsdGOL[5][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 2/5, 3/5, 11/15, 11/15, 14/15, 14/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );

NsdGOL[5][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 1/5, 4/5, 7/15, 7/15, 13/15, 13/15, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );

NsdGOL[5][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 2/5, 3/5, 1/15, 1/15, 4/15, 4/15, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 2., 2., -3.8729833462074161, -3.8729833462074161 ],
d := [ 1, 1, 2, 2, 2, 2, 2, 2, 2, -Sqrt(15), -Sqrt(15) ] );


# Galois orbit 6:
NsdGOL[6] := [];

NsdGOL[6][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16, 1/16, 1/3, 5/6, 13/16, 13/16, 0, 1/2, 19/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[6][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16, 7/16, 2/3, 1/6, 11/16, 11/16, 0, 1/2, 5/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[6][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16, 9/16, 1/3, 5/6, 5/16, 5/16, 0, 1/2, 43/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[6][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16, 15/16, 2/3, 1/6, 3/16, 3/16, 0, 1/2, 29/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[6][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 5/16, 5/16, 1/16, 1/16, 31/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[6][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 13/16, 13/16, 9/16, 9/16, 7/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[6][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 3/16, 3/16, 7/16, 7/16, 41/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[6][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 11/16, 11/16, 15/16, 15/16, 17/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[6][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 3/16, 3/16, 1/2, 25/48, 1/3, 5/6, 7/16, 7/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[6][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 3/16, 3/16, 1/2, 15/16, 15/16, 1/3, 5/6, 13/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[6][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 5/16, 5/16, 1/2, 9/16, 9/16, 2/3, 1/6, 11/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[6][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 5/16, 5/16, 1/2, 47/48, 2/3, 1/6, 1/16, 1/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[6][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 11/16, 11/16, 1/2, 1/48, 1/3, 5/6, 15/16, 15/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[6][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 11/16, 11/16, 1/2, 7/16, 7/16, 1/3, 5/6, 37/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[6][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 13/16, 13/16, 1/2, 1/16, 1/16, 2/3, 1/6, 35/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[6][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 13/16, 13/16, 1/2, 23/48, 2/3, 1/6, 9/16, 9/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );


# Galois orbit 7:
NsdGOL[7] := [];

NsdGOL[7][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16, 1/16, 2/3, 1/6, 5/16, 5/16, 0, 1/2, 35/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[7][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16, 7/16, 1/3, 5/6, 3/16, 3/16, 0, 1/2, 37/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[7][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16, 9/16, 2/3, 1/6, 13/16, 13/16, 0, 1/2, 11/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[7][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16, 15/16, 1/3, 5/6, 11/16, 11/16, 0, 1/2, 13/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[7][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 3/16, 3/16, 15/16, 15/16, 25/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[7][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 11/16, 11/16, 7/16, 7/16, 1/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[7][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 5/16, 5/16, 9/16, 9/16, 47/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[7][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 13/16, 13/16, 1/16, 1/16, 23/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[7][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 3/16, 3/16, 1/2, 7/16, 7/16, 2/3, 1/6, 5/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[7][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 3/16, 3/16, 1/2, 41/48, 2/3, 1/6, 15/16, 15/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[7][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 5/16, 5/16, 1/2, 1/16, 1/16, 1/3, 5/6, 19/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[7][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 5/16, 5/16, 1/2, 31/48, 1/3, 5/6, 9/16, 9/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[7][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 11/16, 11/16, 1/2, 17/48, 2/3, 1/6, 7/16, 7/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[7][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 11/16, 11/16, 1/2, 15/16, 15/16, 2/3, 1/6, 29/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[7][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 13/16, 13/16, 1/2, 7/48, 1/3, 5/6, 1/16, 1/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[7][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 13/16, 13/16, 1/2, 9/16, 9/16, 1/3, 5/6, 43/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );


# Galois orbit 8:
NsdGOL[8] := [];

NsdGOL[8][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16, 3/16, 1/3, 5/6, 15/16, 15/16, 0, 1/2, 25/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[8][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16, 5/16, 2/3, 1/6, 9/16, 9/16, 0, 1/2, 47/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[8][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16, 11/16, 1/3, 5/6, 7/16, 7/16, 0, 1/2, 1/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[8][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16, 13/16, 2/3, 1/6, 1/16, 1/16, 0, 1/2, 23/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[8][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 7/16, 7/16, 3/16, 3/16, 37/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[8][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 15/16, 15/16, 11/16, 11/16, 13/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[8][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 1/16, 1/16, 5/16, 5/16, 35/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[8][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 9/16, 9/16, 13/16, 13/16, 11/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[8][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/16, 1/16, 1/2, 19/48, 1/3, 5/6, 5/16, 5/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[8][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 1/16, 1/16, 1/2, 13/16, 13/16, 1/3, 5/6, 7/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[8][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 7/16, 7/16, 1/2, 5/48, 2/3, 1/6, 3/16, 3/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[8][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 7/16, 7/16, 1/2, 11/16, 11/16, 2/3, 1/6, 17/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[8][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 9/16, 9/16, 1/2, 5/16, 5/16, 1/3, 5/6, 31/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[8][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 9/16, 9/16, 1/2, 43/48, 1/3, 5/6, 13/16, 13/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[8][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 15/16, 15/16, 1/2, 3/16, 3/16, 2/3, 1/6, 41/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[8][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/2, 15/16, 15/16, 1/2, 29/48, 2/3, 1/6, 11/16, 11/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );


# Galois orbit 9:
NsdGOL[9] := [];

NsdGOL[9][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16, 3/16, 2/3, 1/6, 7/16, 7/16, 0, 1/2, 41/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[9][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16, 5/16, 1/3, 5/6, 1/16, 1/16, 0, 1/2, 31/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[9][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16, 11/16, 2/3, 1/6, 15/16, 15/16, 0, 1/2, 17/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[9][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16, 13/16, 1/3, 5/6, 9/16, 9/16, 0, 1/2, 7/48 ],
df := [ 1., 1., 1.9318516525781364, 1.9318516525781364, 2.7320508075688767, 2.7320508075688767, 3.3460652149512318, 3.3460652149512318, 3.7320508075688772, 3.7320508075688772, 3.8637033051562728 ],
d := [ 1, 1, cs(24,1), cs(24,1),  1+Sqrt(3) ,  1+Sqrt(3) , Sqrt(3)*cs(24,1), Sqrt(3)*cs(24,1),  2+Sqrt(3) ,  2+Sqrt(3) , 2*cs(24,1) ] );

NsdGOL[9][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 1/16, 1/16, 13/16, 13/16, 19/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[9][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 5/6, 0, 1/2, 9/16, 9/16, 5/16, 5/16, 43/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[9][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 7/16, 7/16, 11/16, 11/16, 5/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[9][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 1/6, 0, 1/2, 15/16, 15/16, 3/16, 3/16, 29/48 ],
df := [ 1., 1., 2.7320508075688767, 2.7320508075688767, 3.7320508075688772, 3.7320508075688772, -1.9318516525781364, -1.9318516525781364, -3.3460652149512318, -3.3460652149512318, -3.8637033051562728 ],
d := [ 1, 1,  1+Sqrt(3) ,  1+Sqrt(3) ,  2+Sqrt(3) ,  2+Sqrt(3) , -cs(24,1), -cs(24,1), -Sqrt(3)*cs(24,1), -Sqrt(3)*cs(24,1), -2*cs(24,1) ] );

NsdGOL[9][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 1/16, 1/16, 1/2, 5/16, 5/16, 2/3, 1/6, 47/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[9][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/16, 1/16, 1/2, 35/48, 2/3, 1/6, 13/16, 13/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[9][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 7/16, 7/16, 1/2, 3/16, 3/16, 1/3, 5/6, 25/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[9][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 7/16, 7/16, 1/2, 37/48, 1/3, 5/6, 11/16, 11/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[9][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 9/16, 9/16, 1/2, 11/48, 2/3, 1/6, 5/16, 5/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[9][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 9/16, 9/16, 1/2, 13/16, 13/16, 2/3, 1/6, 23/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );

NsdGOL[9][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 15/16, 15/16, 1/2, 13/48, 1/3, 5/6, 3/16, 3/16 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.51763809020504092, 0.51763809020504092, 1., 1.0352761804100818, -0.73205080756887653, -0.73205080756887653, -0.89657547216805455, -0.89657547216805455 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , cs(24,5), cs(24,5), 1, 2*cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , (3-2*Sqrt(3) )*cs(24,1), (3-2*Sqrt(3) )*cs(24,1) ] );

NsdGOL[9][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 0, 1/2, 15/16, 15/16, 1/2, 11/16, 11/16, 1/3, 5/6, 1/48 ],
df := [ 1., 0.2679491924311237, 0.2679491924311237, 0.89657547216805455, 0.89657547216805455, 1., -0.51763809020504092, -0.51763809020504092, -0.73205080756887653, -0.73205080756887653, -1.0352761804100818 ],
d := [ 1,  2-Sqrt(3) ,  2-Sqrt(3) , (-3+2*Sqrt(3) )*cs(24,1), (-3+2*Sqrt(3) )*cs(24,1), 1, -cs(24,5), -cs(24,5),  1-Sqrt(3) ,  1-Sqrt(3) , -2*cs(24,5) ] );


# Galois orbit 10:
NsdGOL[10] := [];

NsdGOL[10][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 5/23, 21/23, 2/23, 17/23, 20/23, 11/23, 13/23, 3/23, 4/23, 16/23 ],
df := [ 1., 1.9813718920726613, 2.9258345746956005, 3.8157944950835674, 4.6346733837885772, 5.3672170764924063, 5.9997796702258839, 6.5205777207221409, 6.9199097456881882, 7.1903369450641135, 7.3268217717934556 ],
d := [ 1, -cs(23,11), xi(23,3,1), xi(23,19,1), xi(23,5,1), xi(23,17,1), xi(23,7,1), xi(23,15,1), xi(23,9,1), xi(23,13,1), xi(23,11,1) ] );

NsdGOL[10][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 18/23, 2/23, 21/23, 6/23, 3/23, 12/23, 10/23, 20/23, 19/23, 7/23 ],
df := [ 1., 1.9813718920726613, 2.9258345746956005, 3.8157944950835674, 4.6346733837885772, 5.3672170764924063, 5.9997796702258839, 6.5205777207221409, 6.9199097456881882, 7.1903369450641135, 7.3268217717934556 ],
d := [ 1, -cs(23,11), xi(23,3,1), xi(23,19,1), xi(23,5,1), xi(23,17,1), xi(23,7,1), xi(23,15,1), xi(23,9,1), xi(23,13,1), xi(23,11,1) ] );

NsdGOL[10][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 9/23, 6/23, 19/23, 22/23, 11/23, 8/23, 10/23, 3/23, 4/23, 17/23 ],
df := [ 1., 0.50470081058530047, 2.339123413596206, 2.7088388090929794, 3.4924840578259415, 3.6289688845552837, -1.4766710814873611, -1.9258345746955983, -3.0280936628962012, -3.2909408611329058, -3.6978528872381728 ],
d := [ 1, xi(23,22,2), xi(23,18,2), xi(23,6,2), xi(23,14,2), xi(23,10,2), -xi(23,20,2), -cs(23,1), -xi(23,16,2), -xi(23,8,2), -xi(23,12,2) ] );

NsdGOL[10][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 14/23, 17/23, 4/23, 1/23, 12/23, 15/23, 13/23, 20/23, 19/23, 6/23 ],
df := [ 1., 0.50470081058530047, 2.339123413596206, 2.7088388090929794, 3.4924840578259415, 3.6289688845552837, -1.4766710814873611, -1.9258345746955983, -3.0280936628962012, -3.2909408611329058, -3.6978528872381728 ],
d := [ 1, xi(23,22,2), xi(23,18,2), xi(23,6,2), xi(23,14,2), xi(23,10,2), -xi(23,20,2), -cs(23,1), -xi(23,16,2), -xi(23,8,2), -xi(23,12,2) ] );

NsdGOL[10][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 10/23, 14/23, 15/23, 5/23, 17/23, 6/23, 16/23, 9/23, 12/23, 2/23 ],
df := [ 1., 0.6771988782991275, 1.5840517518905739, 1.8344226030109057, 2.2286214597079672, 2.3651062864373094, 2.5041818273528782, -0.34178282280502414, -1.3041730137735335, -2.0506216318980011, -2.4575336580032685 ],
d := [ 1, xi(23,21,3), xi(23,5,3), -cs(23,10), xi(23,15,3), xi(23,9,3), xi(23,11,3), -xi(23,1,3), -xi(23,19,3), -xi(23,7,3), -xi(23,13,3) ] );

NsdGOL[10][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 13/23, 9/23, 8/23, 18/23, 6/23, 17/23, 7/23, 14/23, 11/23, 21/23 ],
df := [ 1., 0.6771988782991275, 1.5840517518905739, 1.8344226030109057, 2.2286214597079672, 2.3651062864373094, 2.5041818273528782, -0.34178282280502414, -1.3041730137735335, -2.0506216318980011, -2.4575336580032685 ],
d := [ 1, xi(23,21,3), xi(23,5,3), -cs(23,10), xi(23,15,3), xi(23,9,3), xi(23,11,3), -xi(23,1,3), -xi(23,19,3), -xi(23,7,3), -xi(23,13,3) ] );

NsdGOL[10][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 11/23, 22/23, 16/23, 6/23, 15/23, 18/23, 21/23, 8/23, 20/23, 12/23 ],
df := [ 1., 0.26206862064727066, 0.76676943123257069, 1.4065791759508433, 1.8134912020561111, 1.9201300754623061, -0.5192553987447549, -1.2146024608400907, -1.572353982363635, -1.7088388090929771, -1.8843616851820624 ],
d := [ 1, xi(23,22,4), xi(23,20,4), xi(23,6,4), xi(23,14,4), xi(23,12,4), -xi(23,2,4), -xi(23,18,4), -xi(23,16,4), -cs(23,2), -xi(23,10,4) ] );

NsdGOL[10][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 12/23, 1/23, 7/23, 17/23, 8/23, 5/23, 2/23, 15/23, 3/23, 11/23 ],
df := [ 1., 0.26206862064727066, 0.76676943123257069, 1.4065791759508433, 1.8134912020561111, 1.9201300754623061, -0.5192553987447549, -1.2146024608400907, -1.572353982363635, -1.7088388090929771, -1.8843616851820624 ],
d := [ 1, xi(23,22,4), xi(23,20,4), xi(23,6,4), xi(23,14,4), xi(23,12,4), -xi(23,2,4), -xi(23,18,4), -xi(23,16,4), -cs(23,2), -xi(23,10,4) ] );

NsdGOL[10][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 10/23, 20/23, 13/23, 11/23, 2/23, 15/23, 16/23, 19/23, 8/23, 9/23 ],
df := [ 1., 0.63129250594653608, 0.82331465005294147, 1.4069120261052701, 1.4930738743949137, 1.5514225814088398, -0.21576493469806335, -0.4275105769056361, -1.1580572420197202, -1.2945420687490623, -1.580871221135371 ],
d := [ 1, xi(23,3,5), xi(23,19,5), xi(23,15,5), xi(23,9,5), -cs(23,9), -xi(23,1,5), -xi(23,21,5), -xi(23,17,5), -xi(23,7,5), -xi(23,11,5) ] );

NsdGOL[10][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 13/23, 3/23, 10/23, 12/23, 21/23, 8/23, 7/23, 4/23, 15/23, 14/23 ],
df := [ 1., 0.63129250594653608, 0.82331465005294147, 1.4069120261052701, 1.4930738743949137, 1.5514225814088398, -0.21576493469806335, -0.4275105769056361, -1.1580572420197202, -1.2945420687490623, -1.580871221135371 ],
d := [ 1, xi(23,3,5), xi(23,19,5), xi(23,15,5), xi(23,9,5), -cs(23,9), -xi(23,1,5), -xi(23,21,5), -xi(23,17,5), -xi(23,7,5), -xi(23,11,5) ] );

NsdGOL[10][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 11/23, 19/23, 12/23, 5/23, 18/23, 14/23, 3/23, 13/23, 22/23, 16/23 ],
df := [ 1., 0.18631629497153213, 0.54513065765689195, 0.86351517327065974, 1.2148898819988638, 1.3396769392012675, -0.36916186989170985, -0.71094469269673388, -1.1178567188020017, -1.2892919453540137, -1.3651062864373076 ],
d := [ 1, xi(23,22,6), xi(23,20,6), xi(23,18,6), xi(23,8,6), xi(23,10,6), -xi(23,2,6), -xi(23,4,6), -xi(23,16,6), -xi(23,14,6), -cs(23,3) ] );

NsdGOL[10][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 12/23, 4/23, 11/23, 18/23, 5/23, 9/23, 20/23, 10/23, 1/23, 7/23 ],
df := [ 1., 0.18631629497153213, 0.54513065765689195, 0.86351517327065974, 1.2148898819988638, 1.3396769392012675, -0.36916186989170985, -0.71094469269673388, -1.1178567188020017, -1.2892919453540137, -1.3651062864373076 ],
d := [ 1, xi(23,22,6), xi(23,20,6), xi(23,18,6), xi(23,8,6), xi(23,10,6), -xi(23,2,6), -xi(23,4,6), -xi(23,16,6), -xi(23,14,6), -cs(23,3) ] );

NsdGOL[10][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 9/23, 8/23, 21/23, 12/23, 22/23, 5/23, 2/23, 14/23, 20/23, 4/23 ],
df := [ 1., 0.33024077565803023, 0.48765700334216755, 0.89456902944743455, 1.1533606442297351, 1.198433499274385, -0.16667278716292311, -0.63598910373652107, -0.77247393046586321, -1.0868028626252266, -1.2211818057508097 ],
d := [ 1, xi(23,21,7), xi(23,3,7), xi(23,17,7), -cs(23,8), xi(23,13,7), -xi(23,1,7), -xi(23,19,7), -xi(23,5,7), -xi(23,15,7), -xi(23,11,7) ] );

NsdGOL[10][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 14/23, 15/23, 2/23, 11/23, 1/23, 18/23, 21/23, 9/23, 3/23, 19/23 ],
df := [ 1., 0.33024077565803023, 0.48765700334216755, 0.89456902944743455, 1.1533606442297351, 1.198433499274385, -0.16667278716292311, -0.63598910373652107, -0.77247393046586321, -1.0868028626252266, -1.2211818057508097 ],
d := [ 1, xi(23,21,7), xi(23,3,7), xi(23,17,7), -cs(23,8), xi(23,13,7), -xi(23,1,7), -xi(23,19,7), -xi(23,5,7), -xi(23,15,7), -xi(23,11,7) ] );

NsdGOL[10][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 7/23, 4/23, 14/23, 16/23, 1/23, 22/23, 10/23, 11/23, 2/23, 6/23 ],
df := [ 1., 1.0612418166103574, 1.1027147061238933, 1.1236461070786883, -0.1533606442297325, -0.30386446982695015, -0.44870787528494649, -0.58519270201428875, -0.71077649593221737, -0.8231198685717046, -0.92013007546230385 ],
d := [ 1, xi(23,14,8), xi(23,10,8), xi(23,12,8), -xi(23,22,8), -xi(23,2,8), -xi(23,20,8), -xi(23,4,8), -xi(23,18,8), -xi(23,6,8), -cs(23,4) ] );

NsdGOL[10][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 16/23, 19/23, 9/23, 7/23, 22/23, 1/23, 13/23, 12/23, 21/23, 17/23 ],
df := [ 1., 1.0612418166103574, 1.1027147061238933, 1.1236461070786883, -0.1533606442297325, -0.30386446982695015, -0.44870787528494649, -0.58519270201428875, -0.71077649593221737, -0.8231198685717046, -0.92013007546230385 ],
d := [ 1, xi(23,14,8), xi(23,10,8), xi(23,12,8), -xi(23,22,8), -xi(23,2,8), -xi(23,20,8), -xi(23,4,8), -xi(23,18,8), -xi(23,6,8), -cs(23,4) ] );

NsdGOL[10][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 1/23, 16/23, 17/23, 4/23, 8/23, 10/23, 21/23, 18/23, 5/23, 19/23 ],
df := [ 1., 0.66975922434197233, 0.77561952015873381, 0.86703149184342632, 0.94229230732165647, -0.14451055530356982, -0.28632915238630874, -0.42281397911565111, -0.55142258140883771, -1.0390795847510048, -1.0588030828521724 ],
d := [ 1, -cs(23,7), xi(23,17,9), xi(23,7,9), xi(23,15,9), -xi(23,1,9), -xi(23,21,9), -xi(23,3,9), -xi(23,19,9), -xi(23,13,9), -xi(23,11,9) ] );

NsdGOL[10][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 22/23, 7/23, 6/23, 19/23, 15/23, 13/23, 2/23, 5/23, 18/23, 4/23 ],
df := [ 1., 0.66975922434197233, 0.77561952015873381, 0.86703149184342632, 0.94229230732165647, -0.14451055530356982, -0.28632915238630874, -0.42281397911565111, -0.55142258140883771, -1.0390795847510048, -1.0588030828521724 ],
d := [ 1, -cs(23,7), xi(23,17,9), xi(23,7,9), xi(23,15,9), -xi(23,1,9), -xi(23,21,9), -xi(23,3,9), -xi(23,19,9), -xi(23,13,9), -xi(23,11,9) ] );

NsdGOL[10][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ]]
],
s := [ 0, 9/23, 22/23, 20/23, 15/23, 18/23, 7/23, 4/23, 3/23, 17/23, 16/23 ],
df := [ 1., 0.53068368342640382, 0.64456970781739342, 0.74644861812446783, 1.0189817011041524, -0.1390755409155674, -0.27556036764490999, -0.40691202610526728, -0.83442260301090354, -0.9068528735914464, -0.96239019096850931 ],
d := [ 1, xi(23,4,10), xi(23,18,10), xi(23,6,10), xi(23,12,10), -xi(23,22,10), -xi(23,2,10), -cs(23,5), -xi(23,16,10), -xi(23,8,10), -xi(23,14,10) ] );

NsdGOL[10][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ]]
],
s := [ 0, 14/23, 1/23, 3/23, 8/23, 5/23, 16/23, 19/23, 20/23, 6/23, 7/23 ],
df := [ 1., 0.53068368342640382, 0.64456970781739342, 0.74644861812446783, 1.0189817011041524, -0.1390755409155674, -0.27556036764490999, -0.40691202610526728, -0.83442260301090354, -0.9068528735914464, -0.96239019096850931 ],
d := [ 1, xi(23,4,10), xi(23,18,10), xi(23,6,10), xi(23,12,10), -xi(23,22,10), -xi(23,2,10), -cs(23,5), -xi(23,16,10), -xi(23,8,10), -xi(23,14,10) ] );

NsdGOL[10][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 9/23, 13/23, 21/23, 10/23, 3/23, 22/23, 5/23, 15/23, 6/23, 1/23 ],
df := [ 1., 0.13648482672934223, 0.39933202496604725, 0.63256259373347834, 0.81887888870501091, 0.94446268262293875, -0.27042719937592508, -0.5207980504962566, -0.73254369270382924, -0.88995992038796656, -0.98137189207265918 ],
d := [ 1, -cs(23,6), xi(23,3,11), xi(23,5,11), xi(23,7,11), xi(23,9,11), -xi(23,21,11), -xi(23,19,11), -xi(23,17,11), -xi(23,15,11), -xi(23,13,11) ] );

NsdGOL[10][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 14/23, 10/23, 2/23, 13/23, 20/23, 1/23, 18/23, 8/23, 17/23, 22/23 ],
df := [ 1., 0.13648482672934223, 0.39933202496604725, 0.63256259373347834, 0.81887888870501091, 0.94446268262293875, -0.27042719937592508, -0.5207980504962566, -0.73254369270382924, -0.88995992038796656, -0.98137189207265918 ],
d := [ 1, -cs(23,6), xi(23,3,11), xi(23,5,11), xi(23,7,11), xi(23,9,11), -xi(23,21,11), -xi(23,19,11), -xi(23,17,11), -xi(23,15,11), -xi(23,13,11) ] );


# Galois orbit 11:
NsdGOL[11] := [];

NsdGOL[11][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 1, 1, 2, 1, 1, 2, 2, 2, 2, 2, 2 ]]
],
s := [ 0, 1/19, 3/19, 7/19, 7/19, 6/19, 10/19, 15/19, 2/19, 9/19, 17/19 ],
df := [ 1., 2.972722606805446, 4.864357090206715, 6.0547827927205082, 6.0547827927205082, 6.6233045926196947, 8.2015856114124848, 9.5561487546639654, 10.650045070908819, 11.453435920214757, 11.944406894496353 ],
d := [ 1, xi(38,3,1), xi(38,5,1), xi(19,9,1), xi(19,9,1), xi(38,7,1), xi(38,9,1), xi(38,11,1), xi(38,13,1), xi(38,15,1), xi(38,17,1) ] );

NsdGOL[11][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 1, 1, 2, 1, 1, 2, 2, 2, 2, 2, 2 ]]
],
s := [ 0, 18/19, 16/19, 12/19, 12/19, 13/19, 9/19, 4/19, 17/19, 10/19, 2/19 ],
df := [ 1., 2.972722606805446, 4.864357090206715, 6.0547827927205082, 6.0547827927205082, 6.6233045926196947, 8.2015856114124848, 9.5561487546639654, 10.650045070908819, 11.453435920214757, 11.944406894496353 ],
d := [ 1, xi(38,3,1), xi(38,5,1), xi(19,9,1), xi(19,9,1), xi(38,7,1), xi(38,9,1), xi(38,11,1), xi(38,13,1), xi(38,15,1), xi(38,17,1) ] );

NsdGOL[11][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 0, 1, 0, 1, 2, 1, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 0, 2, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 2, 1, 2, 2, 1, 1, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 0, 1, 0, 1, 2, 1, 1, 2, 2 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 2 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2 ],
  [ 0, 2, 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 2, 1, 2, 2, 1, 1, 2, 2 ],
  [ 1, 2, 1, 2, 2, 2, 2, 1, 1, 2, 2 ]]
],
s := [ 0, 7/19, 3/19, 11/19, 9/19, 18/19, 6/19, 2/19, 2/19, 8/19, 13/19 ],
df := [ 1., 1.6363306415037728, 2.7589475024129797, 3.2146116602965602, 3.852843818657834, 4.0180025096024989, -0.3363919653016717, -2.0367802831180102, -2.0367802831180102, -2.2280264487029409, -3.5825895919544228 ],
d := [ 1, xi(38,5,3), xi(38,9,3), xi(38,11,3), xi(38,15,3), xi(38,17,3), -xi(38,1,3), -xi(19,11,3), -xi(19,11,3), -xi(38,7,3), -xi(38,13,3) ] );

NsdGOL[11][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 0, 1, 0, 1, 2, 1, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 0, 2, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 2, 1, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 2, 1, 2, 2, 1, 1, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 0, 1, 0, 1, 2, 1, 1, 2, 2 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 2, 1, 1, 2, 2 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 2 ],
  [ 0, 2, 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 2, 1, 2, 2, 1, 1, 2, 2 ],
  [ 1, 2, 1, 2, 2, 2, 2, 1, 1, 2, 2 ]]
],
s := [ 0, 12/19, 16/19, 8/19, 10/19, 1/19, 13/19, 17/19, 17/19, 11/19, 6/19 ],
df := [ 1., 1.6363306415037728, 2.7589475024129797, 3.2146116602965602, 3.852843818657834, 4.0180025096024989, -0.3363919653016717, -2.0367802831180102, -2.0367802831180102, -2.2280264487029409, -3.5825895919544228 ],
d := [ 1, xi(38,5,3), xi(38,9,3), xi(38,11,3), xi(38,15,3), xi(38,17,3), -xi(38,1,3), -xi(19,11,3), -xi(19,11,3), -xi(38,7,3), -xi(38,13,3) ] );

NsdGOL[11][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 2, 2, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 2 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 2 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 8/19, 3/19, 3/19, 10/19, 4/19, 14/19, 12/19, 7/19, 9/19, 1/19 ],
df := [ 1., 0.61112343351403287, 1.2447241599327592, 1.2447241599327592, 1.6860574705595794, 2.1894044523068201, 2.3545631432514851, -0.20557701284169061, -1.3615991732914123, -1.9645245152546686, -2.4554954895362653 ],
d := [ 1, xi(38,3,5), xi(19,7,5), xi(19,7,5), xi(38,9,5), xi(38,13,5), xi(38,15,5), -xi(38,1,5), -xi(38,7,5), -xi(38,11,5), -xi(38,17,5) ] );

NsdGOL[11][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 2, 2, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 2, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2, 2, 2 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 2, 0, 0, 2, 1, 2, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 2, 2, 2 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 0, 0, 2, 1, 2, 2 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 0, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 11/19, 16/19, 16/19, 9/19, 15/19, 5/19, 7/19, 12/19, 10/19, 18/19 ],
df := [ 1., 0.61112343351403287, 1.2447241599327592, 1.2447241599327592, 1.6860574705595794, 2.1894044523068201, 2.3545631432514851, -0.20557701284169061, -1.3615991732914123, -1.9645245152546686, -2.4554954895362653 ],
d := [ 1, xi(38,3,5), xi(19,7,5), xi(19,7,5), xi(38,9,5), xi(38,13,5), xi(38,15,5), -xi(38,1,5), -xi(38,7,5), -xi(38,11,5), -xi(38,17,5) ] );

NsdGOL[11][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 1, 2, 1, 2, 2, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 2, 1, 1, 0, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 1, 1 ],
  [ 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 2, 2, 0, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 2, 2, 0, 2, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 2, 2, 2, 2, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 1, 0, 2, 2, 0, 2, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 2, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 2, 0, 2, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 9/19, 17/19, 13/19, 5/19, 12/19, 14/19, 8/19, 8/19, 15/19, 6/19 ],
df := [ 1., 0.15098203412150313, 0.44882770605445976, 1.2382920786326925, 1.7292630529142901, 1.8033908493059414, -0.73443052817275167, -0.91416342220880242, -0.91416342220880242, -1.4428067773468096, -1.607965468291475 ],
d := [ 1, xi(38,1,7), xi(38,3,7), xi(38,9,7), xi(38,15,7), xi(38,17,7), -xi(38,5,7), -xi(19,13,7), -xi(19,13,7), -xi(38,11,7), -xi(38,13,7) ] );

NsdGOL[11][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0 ],
  [ 1, 2, 1, 2, 2, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 2, 1, 1, 0, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 1, 1 ],
  [ 1, 1, 1, 2, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 2, 2, 0, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 0, 2, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 2, 1, 2, 2, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 2, 2, 0, 2, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 2, 2, 2, 2, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 1, 0, 2, 2, 0, 2, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 2, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 1, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 2, 0, 2, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 10/19, 2/19, 6/19, 14/19, 7/19, 5/19, 11/19, 11/19, 4/19, 13/19 ],
df := [ 1., 0.15098203412150313, 0.44882770605445976, 1.2382920786326925, 1.7292630529142901, 1.8033908493059414, -0.73443052817275167, -0.91416342220880242, -0.91416342220880242, -1.4428067773468096, -1.607965468291475 ],
d := [ 1, xi(38,1,7), xi(38,3,7), xi(38,9,7), xi(38,15,7), xi(38,17,7), -xi(38,5,7), -xi(19,13,7), -xi(19,13,7), -xi(38,11,7), -xi(38,13,7) ] );

NsdGOL[11][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 2, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 0, 0, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 0, 2, 2, 0, 1, 2 ],
  [ 0, 2, 2, 1, 1, 0, 2, 2, 1, 1, 2 ],
  [ 0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 2 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 0, 0, 2 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 0, 2, 2, 0, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 2, 1, 1, 0, 2, 2, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2, 2, 1, 1, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 2 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 1, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 1, 2, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2, 2, 1, 1, 2 ]]
],
s := [ 0, 1/19, 14/19, 6/19, 6/19, 9/19, 2/19, 18/19, 8/19, 16/19, 5/19 ],
df := [ 1., 0.12192764269978906, 0.59309959325889483, 0.73824539297563552, 0.73824539297563552, 1.1651586909446676, 1.3964904425648341, -0.36245705984814436, -0.80756391586077758, -1.2985348901423746, -1.4563533760929976 ],
d := [ 1, xi(38,1,9), xi(38,5,9), xi(19,5,9), xi(19,5,9), xi(38,11,9), xi(38,15,9), -xi(38,3,9), -xi(38,7,9), -xi(38,13,9), -xi(38,17,9) ] );

NsdGOL[11][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 2, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 0, 0, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 0, 2, 2, 0, 1, 2 ],
  [ 0, 2, 2, 1, 1, 0, 2, 2, 1, 1, 2 ],
  [ 0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 2 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 0, 0, 2 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 0, 2, 2, 0, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 2, 1, 1, 0, 2, 2, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 2 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2, 2, 1, 1, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 2 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 1, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 1, 2, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2, 2, 1, 1, 2 ]]
],
s := [ 0, 18/19, 5/19, 13/19, 13/19, 10/19, 17/19, 1/19, 11/19, 3/19, 14/19 ],
df := [ 1., 0.12192764269978906, 0.59309959325889483, 0.73824539297563552, 0.73824539297563552, 1.1651586909446676, 1.3964904425648341, -0.36245705984814436, -0.80756391586077758, -1.2985348901423746, -1.4563533760929976 ],
d := [ 1, xi(38,1,9), xi(38,5,9), xi(19,5,9), xi(19,5,9), xi(38,11,9), xi(38,15,9), -xi(38,3,9), -xi(38,7,9), -xi(38,13,9), -xi(38,17,9) ] );

NsdGOL[11][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 2, 0, 2, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 2, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 0, 2, 0, 1, 1, 1, 1, 0 ],
  [ 1, 2, 2, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 2, 2, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 2, 2, 0 ],
  [ 0, 1, 2, 0, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 2, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 2, 2, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 2, 0, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 2, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 9/19, 16/19, 11/19, 4/19, 15/19, 1/19, 1/19, 13/19, 3/19, 14/19 ],
df := [ 1., 0.10464466655690996, 0.3110795659553347, 0.50902902571840547, 1.1144704152612739, 1.1985409828017639, -0.63360072641872622, -0.63360072641872622, -0.69309350059950536, -0.85825219154417076, -1.2499184766945728 ],
d := [ 1, xi(38,1,11), xi(38,3,11), xi(38,5,11), xi(38,13,11), xi(38,15,11), -xi(19,4,8), -xi(19,4,8), -xi(38,7,11), -xi(38,9,11), -xi(38,17,11) ] );

NsdGOL[11][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 2, 0, 2, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 2, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 0, 2, 0, 1, 1, 1, 1, 0 ],
  [ 1, 2, 2, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 2, 2, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 2, 2, 0 ],
  [ 0, 1, 2, 0, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 2, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 2, 2, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 2, 0, 2, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 2, 0, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 2, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 2, 1, 2, 1, 1, 1, 1, 2, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 10/19, 3/19, 8/19, 15/19, 4/19, 18/19, 18/19, 6/19, 16/19, 5/19 ],
df := [ 1., 0.10464466655690996, 0.3110795659553347, 0.50902902571840547, 1.1144704152612739, 1.1985409828017639, -0.63360072641872622, -0.63360072641872622, -0.69309350059950536, -0.85825219154417076, -1.2499184766945728 ],
d := [ 1, xi(38,1,11), xi(38,3,11), xi(38,5,11), xi(38,13,11), xi(38,15,11), -xi(19,4,8), -xi(19,4,8), -xi(38,7,11), -xi(38,9,11), -xi(38,17,11) ] );

NsdGOL[11][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 2, 0, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 2, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 0 ],
  [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 2, 2, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 2, 2, 1, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 0 ],
  [ 0, 1, 1, 1, 2, 0, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 0 ],
  [ 0, 1, 1, 2, 2, 1, 2, 2, 2, 2, 1 ],
  [ 1, 1, 1, 2, 2, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 1 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 4/19, 4/19, 17/19, 12/19, 6/19, 3/19, 16/19, 7/19, 14/19, 18/19 ],
df := [ 1., 0.5685217998991855, 0.5685217998991855, 1.0754354412546556, 1.1215358071228447, -0.09389631624485073, -0.27912770199682724, -0.4567452116699422, -0.6219039026146076, -0.77009867627842432, -0.89728716555078947 ],
d := [ 1, xi(19,16,6), xi(19,16,6), xi(38,15,13), xi(38,17,13), -xi(38,1,13), -xi(38,3,13), -xi(38,5,13), -xi(38,7,13), -xi(38,9,13), -xi(38,11,13) ] );

NsdGOL[11][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2, 2, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 2, 0, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 2, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 0 ],
  [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 2, 1, 1, 2, 2, 2, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 2, 2, 1, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 2, 2, 1, 0 ],
  [ 0, 1, 1, 1, 2, 0, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 2, 0, 1, 2, 2, 1, 0 ],
  [ 0, 1, 1, 2, 2, 1, 2, 2, 2, 2, 1 ],
  [ 1, 1, 1, 2, 2, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 1, 1 ],
  [ 0, 1, 1, 1, 2, 0, 1, 2, 2, 2, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 15/19, 15/19, 2/19, 7/19, 13/19, 16/19, 3/19, 12/19, 5/19, 1/19 ],
df := [ 1., 0.5685217998991855, 0.5685217998991855, 1.0754354412546556, 1.1215358071228447, -0.09389631624485073, -0.27912770199682724, -0.4567452116699422, -0.6219039026146076, -0.77009867627842432, -0.89728716555078947 ],
d := [ 1, xi(19,16,6), xi(19,16,6), xi(38,15,13), xi(38,17,13), -xi(38,1,13), -xi(38,3,13), -xi(38,5,13), -xi(38,7,13), -xi(38,9,13), -xi(38,11,13) ] );

NsdGOL[11][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 2, 1, 0, 2, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 1, 0, 2, 1, 1, 1, 0, 0 ],
  [ 1, 2, 2, 2, 2, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 1 ],
  [ 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 2, 2, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 2, 1, 0, 2, 2, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 1 ],
  [ 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 1, 1, 2, 2, 1, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 2, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 1, 1, 2, 2, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 2, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 0, 2 ],
  [ 0, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 2, 1, 0, 2, 2, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 5/19, 11/19, 3/19, 12/19, 17/19, 8/19, 9/19, 9/19, 4/19, 2/19 ],
df := [ 1., 0.71608080479475167, 0.83434777312525432, 0.9298559091872175, -0.087310044511187068, -0.25954854311959907, -0.42470723406426403, -0.52864335513800742, -0.52864335513800742, -0.57828101879278415, -1.0428666976182268 ],
d := [ 1, xi(38,9,15), xi(38,11,15), xi(38,13,15), -xi(38,1,15), -xi(38,3,15), -xi(38,5,15), -xi(19,2,4), -xi(19,2,4), -xi(38,7,15), -xi(38,17,15) ] );

NsdGOL[11][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 2, 1, 0, 2, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 1, 0, 2, 1, 1, 1, 0, 0 ],
  [ 1, 2, 2, 2, 2, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 1 ],
  [ 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 2, 2, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 2, 1, 0, 2, 2, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 2, 0, 2, 2, 1, 1, 0, 1 ],
  [ 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 1, 1, 2, 2, 1, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 2, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 1, 1, 2, 2, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 2, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 0, 2 ],
  [ 0, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 2, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 2, 1, 0, 2, 2, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 14/19, 8/19, 16/19, 7/19, 2/19, 11/19, 10/19, 10/19, 15/19, 17/19 ],
df := [ 1., 0.71608080479475167, 0.83434777312525432, 0.9298559091872175, -0.087310044511187068, -0.25954854311959907, -0.42470723406426403, -0.52864335513800742, -0.52864335513800742, -0.57828101879278415, -1.0428666976182268 ],
d := [ 1, xi(38,9,15), xi(38,11,15), xi(38,13,15), -xi(38,1,15), -xi(38,3,15), -xi(38,5,15), -xi(19,2,4), -xi(19,2,4), -xi(38,7,15), -xi(38,17,15) ] );

NsdGOL[11][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1, 2, 0, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 2 ],
  [ 0, 1, 2, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 2, 1, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 2 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 2, 2, 1, 1, 1, 2, 1, 2, 0, 2 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1, 2, 0, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 2, 1, 2 ],
  [ 0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 2 ],
  [ 0, 2, 2, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 2, 2, 1, 1, 2, 2, 2, 2, 1, 2 ]]
],
s := [ 0, 1/19, 11/19, 14/19, 14/19, 6/19, 18/19, 12/19, 4/19, 2/19, 15/19 ],
df := [ 1., 0.083721193428263785, 0.24887988437292896, 0.50691364135546901, 0.50691364135546901, 0.68664653539152076, 0.80005217831847175, -0.4072497808533333, -0.55451096493301089, -0.89163448340126661, -0.9588953240945064 ],
d := [ 1, xi(38,1,17), xi(38,3,17), xi(19,18,2), xi(19,18,2), xi(38,9,17), xi(38,11,17), -xi(38,5,17), -xi(38,7,17), -xi(38,13,17), -xi(38,15,17) ] );

NsdGOL[11][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1, 2, 0, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 2 ],
  [ 0, 1, 2, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 2, 1, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 2 ],
  [ 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 2, 2, 1, 1, 1, 2, 1, 2, 0, 2 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1, 2, 0, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2 ],
  [ 0, 2, 2, 1, 1, 1, 2, 2, 2, 1, 2 ],
  [ 0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 2 ],
  [ 0, 2, 2, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 2, 2, 1, 1, 2, 2, 2, 2, 1, 2 ]]
],
s := [ 0, 18/19, 8/19, 5/19, 5/19, 13/19, 1/19, 7/19, 15/19, 17/19, 4/19 ],
df := [ 1., 0.083721193428263785, 0.24887988437292896, 0.50691364135546901, 0.50691364135546901, 0.68664653539152076, 0.80005217831847175, -0.4072497808533333, -0.55451096493301089, -0.89163448340126661, -0.9588953240945064 ],
d := [ 1, xi(38,1,17), xi(38,3,17), xi(19,18,2), xi(19,18,2), xi(38,9,17), xi(38,11,17), -xi(38,5,17), -xi(38,7,17), -xi(38,13,17), -xi(38,15,17) ] );


# Galois orbit 12:
NsdGOL[12] := [];

NsdGOL[12][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 2, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 2, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ]]
],
s := [ 0, 0, 0, 1/4, 1/4, 3/4, 3/16, 11/16, 0, 1/3, 7/12 ],
df := [ 1., 6.4641016151377544, 6.4641016151377544, 7.4641016151377544, 7.4641016151377544, 12.928203230275509, 12.928203230275509, 12.928203230275509, 13.928203230275509, 14.928203230275509, 14.928203230275509 ],
d := [ 1,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  4+2*Sqrt(3) ,  4+2*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  7+4*Sqrt(3) ,  8+4*Sqrt(3) ,  8+4*Sqrt(3)  ] );

NsdGOL[12][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 2, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 2, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ]]
],
s := [ 0, 0, 0, 1/4, 1/4, 3/4, 7/16, 15/16, 0, 1/3, 7/12 ],
df := [ 1., 6.4641016151377544, 6.4641016151377544, 7.4641016151377544, 7.4641016151377544, 12.928203230275509, 12.928203230275509, 12.928203230275509, 13.928203230275509, 14.928203230275509, 14.928203230275509 ],
d := [ 1,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  4+2*Sqrt(3) ,  4+2*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  7+4*Sqrt(3) ,  8+4*Sqrt(3) ,  8+4*Sqrt(3)  ] );

NsdGOL[12][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 2, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 2, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 2, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ]]
],
s := [ 0, 0, 0, 3/4, 3/4, 1/4, 1/16, 9/16, 0, 2/3, 5/12 ],
df := [ 1., 6.4641016151377544, 6.4641016151377544, 7.4641016151377544, 7.4641016151377544, 12.928203230275509, 12.928203230275509, 12.928203230275509, 13.928203230275509, 14.928203230275509, 14.928203230275509 ],
d := [ 1,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  4+2*Sqrt(3) ,  4+2*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  7+4*Sqrt(3) ,  8+4*Sqrt(3) ,  8+4*Sqrt(3)  ] );

NsdGOL[12][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 2, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 2, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 2, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 0, 0, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 3, 3, 2 ]]
],
s := [ 0, 0, 0, 3/4, 3/4, 1/4, 5/16, 13/16, 0, 2/3, 5/12 ],
df := [ 1., 6.4641016151377544, 6.4641016151377544, 7.4641016151377544, 7.4641016151377544, 12.928203230275509, 12.928203230275509, 12.928203230275509, 13.928203230275509, 14.928203230275509, 14.928203230275509 ],
d := [ 1,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  4+2*Sqrt(3) ,  4+2*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  6+4*Sqrt(3) ,  7+4*Sqrt(3) ,  8+4*Sqrt(3) ,  8+4*Sqrt(3)  ] );

NsdGOL[12][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 2, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 2, 1, 0, 1, 1, 1 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 0, 0, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 0, 1/4, 1/4, 2/3, 11/12, 0, 0, 3/4, 3/16, 11/16 ],
df := [ 1., 0.071796769724494336, 0.53589838486224739, 0.53589838486224739, 1.0717967697244948, 1.0717967697244948, -0.46410161513775283, -0.46410161513775283, -0.92820323027550566, -0.92820323027550566, -0.92820323027550566 ],
d := [ 1,  7-4*Sqrt(3) ,  4-2*Sqrt(3) ,  4-2*Sqrt(3) ,  8-4*Sqrt(3) ,  8-4*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3)  ] );

NsdGOL[12][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 2, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 2, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 2, 1, 0, 1, 1, 1 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 0, 0, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 0, 1/4, 1/4, 2/3, 11/12, 0, 0, 3/4, 7/16, 15/16 ],
df := [ 1., 0.071796769724494336, 0.53589838486224739, 0.53589838486224739, 1.0717967697244948, 1.0717967697244948, -0.46410161513775283, -0.46410161513775283, -0.92820323027550566, -0.92820323027550566, -0.92820323027550566 ],
d := [ 1,  7-4*Sqrt(3) ,  4-2*Sqrt(3) ,  4-2*Sqrt(3) ,  8-4*Sqrt(3) ,  8-4*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3)  ] );

NsdGOL[12][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 2, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 2, 0, 1, 1, 1, 1 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 0, 0, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 0, 3/4, 3/4, 1/3, 1/12, 0, 0, 1/4, 1/16, 9/16 ],
df := [ 1., 0.071796769724494336, 0.53589838486224739, 0.53589838486224739, 1.0717967697244948, 1.0717967697244948, -0.46410161513775283, -0.46410161513775283, -0.92820323027550566, -0.92820323027550566, -0.92820323027550566 ],
d := [ 1,  7-4*Sqrt(3) ,  4-2*Sqrt(3) ,  4-2*Sqrt(3) ,  8-4*Sqrt(3) ,  8-4*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3)  ] );

NsdGOL[12][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 2, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 2, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 2, 0, 1, 1, 1, 1 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 2, 3, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 1, 1, 2, 2, 2 ],
  [ 1, 3, 1, 1, 3, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 0, 0, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 2, 1, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 2, 2, 0, 0, 1, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 0, 3/4, 3/4, 1/3, 1/12, 0, 0, 1/4, 5/16, 13/16 ],
df := [ 1., 0.071796769724494336, 0.53589838486224739, 0.53589838486224739, 1.0717967697244948, 1.0717967697244948, -0.46410161513775283, -0.46410161513775283, -0.92820323027550566, -0.92820323027550566, -0.92820323027550566 ],
d := [ 1,  7-4*Sqrt(3) ,  4-2*Sqrt(3) ,  4-2*Sqrt(3) ,  8-4*Sqrt(3) ,  8-4*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3) ,  6-4*Sqrt(3)  ] );


# Galois orbit 13:
NsdGOL[13] := [];

NsdGOL[13][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 2, 1, 2, 2, 2, 2, 2, 3, 3 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 2, 3, 3 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 1, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4 ],
  [ 0, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 2, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4 ],
  [ 1, 2, 2, 2, 3, 3, 3, 3, 3, 4, 4 ]]
],
s := [ 0, 2/35, 22/35, 32/35, 1/5, 0, 3/7, 5/7, 6/7, 3/5, 1/5 ],
df := [ 1., 8.8074606042614523, 8.8074606042614523, 8.8074606042614523, 11.632736623520824, 13.250770612270721, 14.250770612270721, 14.250770612270721, 14.250770612270721, 19.822163239032381, 20.440197227782274 ],
d := [ 1, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+E(35)^8+4*E(35)^9+3*E(35)^11+E(35)^12+2*E(35)^13+3*E(35)^16+E(35)^17+E(35)^18+3*E(35)^19+2*E(35)^22+E(35)^23+3*E(35)^24+4*E(35)^26+E(35)^27+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+E(35)^8+4*E(35)^9+3*E(35)^11+E(35)^12+2*E(35)^13+3*E(35)^16+E(35)^17+E(35)^18+3*E(35)^19+2*E(35)^22+E(35)^23+3*E(35)^24+4*E(35)^26+E(35)^27+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+E(35)^8+4*E(35)^9+3*E(35)^11+E(35)^12+2*E(35)^13+3*E(35)^16+E(35)^17+E(35)^18+3*E(35)^19+2*E(35)^22+E(35)^23+3*E(35)^24+4*E(35)^26+E(35)^27+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+4*E(35)^9+3*E(35)^11+2*E(35)^13+3*E(35)^16+3*E(35)^19+2*E(35)^22+3*E(35)^24+4*E(35)^26+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 4*E(35)+2*E(35)^2+2*E(35)^3+5*E(35)^4+5*E(35)^6+5*E(35)^9+4*E(35)^11+2*E(35)^13+4*E(35)^16+4*E(35)^19+2*E(35)^22+4*E(35)^24+5*E(35)^26+5*E(35)^29+5*E(35)^31+2*E(35)^32+2*E(35)^33+4*E(35)^34, 5*E(35)+3*E(35)^2+3*E(35)^3+6*E(35)^4+6*E(35)^6+E(35)^8+6*E(35)^9+5*E(35)^11+E(35)^12+3*E(35)^13+5*E(35)^16+E(35)^17+E(35)^18+5*E(35)^19+3*E(35)^22+E(35)^23+5*E(35)^24+6*E(35)^26+E(35)^27+6*E(35)^29+6*E(35)^31+3*E(35)^32+3*E(35)^33+5*E(35)^34, 5*E(35)+3*E(35)^2+3*E(35)^3+6*E(35)^4+6*E(35)^6+E(35)^8+6*E(35)^9+5*E(35)^11+E(35)^12+3*E(35)^13+5*E(35)^16+E(35)^17+E(35)^18+5*E(35)^19+3*E(35)^22+E(35)^23+5*E(35)^24+6*E(35)^26+E(35)^27+6*E(35)^29+6*E(35)^31+3*E(35)^32+3*E(35)^33+5*E(35)^34, 5*E(35)+3*E(35)^2+3*E(35)^3+6*E(35)^4+6*E(35)^6+E(35)^8+6*E(35)^9+5*E(35)^11+E(35)^12+3*E(35)^13+5*E(35)^16+E(35)^17+E(35)^18+5*E(35)^19+3*E(35)^22+E(35)^23+5*E(35)^24+6*E(35)^26+E(35)^27+6*E(35)^29+6*E(35)^31+3*E(35)^32+3*E(35)^33+5*E(35)^34, 6*E(35)+5*E(35)^2+5*E(35)^3+8*E(35)^4+8*E(35)^6+2*E(35)^8+8*E(35)^9+6*E(35)^11+2*E(35)^12+5*E(35)^13+6*E(35)^16+2*E(35)^17+2*E(35)^18+6*E(35)^19+5*E(35)^22+2*E(35)^23+6*E(35)^24+8*E(35)^26+2*E(35)^27+8*E(35)^29+8*E(35)^31+5*E(35)^32+5*E(35)^33+6*E(35)^34, 6*E(35)+4*E(35)^2+4*E(35)^3+8*E(35)^4+8*E(35)^6+E(35)^8+8*E(35)^9+6*E(35)^11+E(35)^12+4*E(35)^13+6*E(35)^16+E(35)^17+E(35)^18+6*E(35)^19+4*E(35)^22+E(35)^23+6*E(35)^24+8*E(35)^26+E(35)^27+8*E(35)^29+8*E(35)^31+4*E(35)^32+4*E(35)^33+6*E(35)^34 ] );

NsdGOL[13][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 2, 2, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 2, 3, 3 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 2, 1, 2, 2, 2, 2, 2, 3, 3 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 1, 2, 2, 2, 2, 2, 3, 3, 3, 4, 4 ],
  [ 0, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 1, 2, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 1, 2, 1, 2, 2, 2, 2, 2, 3, 3 ],
  [ 0, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4 ],
  [ 1, 2, 2, 2, 3, 3, 3, 3, 3, 4, 4 ]]
],
s := [ 0, 3/35, 13/35, 33/35, 4/5, 0, 1/7, 2/7, 4/7, 2/5, 4/5 ],
df := [ 1., 8.8074606042614523, 8.8074606042614523, 8.8074606042614523, 11.632736623520824, 13.250770612270721, 14.250770612270721, 14.250770612270721, 14.250770612270721, 19.822163239032381, 20.440197227782274 ],
d := [ 1, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+E(35)^8+4*E(35)^9+3*E(35)^11+E(35)^12+2*E(35)^13+3*E(35)^16+E(35)^17+E(35)^18+3*E(35)^19+2*E(35)^22+E(35)^23+3*E(35)^24+4*E(35)^26+E(35)^27+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+E(35)^8+4*E(35)^9+3*E(35)^11+E(35)^12+2*E(35)^13+3*E(35)^16+E(35)^17+E(35)^18+3*E(35)^19+2*E(35)^22+E(35)^23+3*E(35)^24+4*E(35)^26+E(35)^27+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+E(35)^8+4*E(35)^9+3*E(35)^11+E(35)^12+2*E(35)^13+3*E(35)^16+E(35)^17+E(35)^18+3*E(35)^19+2*E(35)^22+E(35)^23+3*E(35)^24+4*E(35)^26+E(35)^27+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 3*E(35)+2*E(35)^2+2*E(35)^3+4*E(35)^4+4*E(35)^6+4*E(35)^9+3*E(35)^11+2*E(35)^13+3*E(35)^16+3*E(35)^19+2*E(35)^22+3*E(35)^24+4*E(35)^26+4*E(35)^29+4*E(35)^31+2*E(35)^32+2*E(35)^33+3*E(35)^34, 4*E(35)+2*E(35)^2+2*E(35)^3+5*E(35)^4+5*E(35)^6+5*E(35)^9+4*E(35)^11+2*E(35)^13+4*E(35)^16+4*E(35)^19+2*E(35)^22+4*E(35)^24+5*E(35)^26+5*E(35)^29+5*E(35)^31+2*E(35)^32+2*E(35)^33+4*E(35)^34, 5*E(35)+3*E(35)^2+3*E(35)^3+6*E(35)^4+6*E(35)^6+E(35)^8+6*E(35)^9+5*E(35)^11+E(35)^12+3*E(35)^13+5*E(35)^16+E(35)^17+E(35)^18+5*E(35)^19+3*E(35)^22+E(35)^23+5*E(35)^24+6*E(35)^26+E(35)^27+6*E(35)^29+6*E(35)^31+3*E(35)^32+3*E(35)^33+5*E(35)^34, 5*E(35)+3*E(35)^2+3*E(35)^3+6*E(35)^4+6*E(35)^6+E(35)^8+6*E(35)^9+5*E(35)^11+E(35)^12+3*E(35)^13+5*E(35)^16+E(35)^17+E(35)^18+5*E(35)^19+3*E(35)^22+E(35)^23+5*E(35)^24+6*E(35)^26+E(35)^27+6*E(35)^29+6*E(35)^31+3*E(35)^32+3*E(35)^33+5*E(35)^34, 5*E(35)+3*E(35)^2+3*E(35)^3+6*E(35)^4+6*E(35)^6+E(35)^8+6*E(35)^9+5*E(35)^11+E(35)^12+3*E(35)^13+5*E(35)^16+E(35)^17+E(35)^18+5*E(35)^19+3*E(35)^22+E(35)^23+5*E(35)^24+6*E(35)^26+E(35)^27+6*E(35)^29+6*E(35)^31+3*E(35)^32+3*E(35)^33+5*E(35)^34, 6*E(35)+5*E(35)^2+5*E(35)^3+8*E(35)^4+8*E(35)^6+2*E(35)^8+8*E(35)^9+6*E(35)^11+2*E(35)^12+5*E(35)^13+6*E(35)^16+2*E(35)^17+2*E(35)^18+6*E(35)^19+5*E(35)^22+2*E(35)^23+6*E(35)^24+8*E(35)^26+2*E(35)^27+8*E(35)^29+8*E(35)^31+5*E(35)^32+5*E(35)^33+6*E(35)^34, 6*E(35)+4*E(35)^2+4*E(35)^3+8*E(35)^4+8*E(35)^6+E(35)^8+8*E(35)^9+6*E(35)^11+E(35)^12+4*E(35)^13+6*E(35)^16+E(35)^17+E(35)^18+6*E(35)^19+4*E(35)^22+E(35)^23+6*E(35)^24+8*E(35)^26+E(35)^27+8*E(35)^29+8*E(35)^31+4*E(35)^32+4*E(35)^33+6*E(35)^34 ] );

NsdGOL[13][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 4, 2, 2, 2, 4, 3, 3, 3, 3, 3 ],
  [ 0, 2, 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 2, 1, 1 ],
  [ 0, 4, 2, 2, 2, 4, 3, 3, 3, 2, 3 ],
  [ 0, 3, 2, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 2, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 2, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 1, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 0, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 2, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 4, 2, 2, 2, 4, 3, 3, 3, 2, 3 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 4, 2, 2, 2, 4, 3, 3, 3, 2, 2 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 1, 2 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 3, 2, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 2, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 3, 1, 2, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 2, 1, 1 ],
  [ 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 2, 1, 1 ],
  [ 0, 2, 1, 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 3, 1, 1, 2, 3, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 2, 1, 1 ],
  [ 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 2 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 1, 2 ],
  [ 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 1, 2 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 19/35, 24/35, 34/35, 1/5, 1/7, 2/7, 4/7, 2/5, 0 ],
df := [ 1., 0.085964294762585602, 1.2250574455073884, 1.2250574455073884, 1.2250574455073884, 1.7039982835124876, -0.75712713949469146, -0.75712713949469146, -0.75712713949469146, -1.139093150744801, -1.7571271394946972 ],
d := [ 1, 4*E(35)+8*E(35)^2+8*E(35)^3+E(35)^4+E(35)^6+6*E(35)^8+E(35)^9+4*E(35)^11+6*E(35)^12+8*E(35)^13+4*E(35)^16+6*E(35)^17+6*E(35)^18+4*E(35)^19+8*E(35)^22+6*E(35)^23+4*E(35)^24+E(35)^26+6*E(35)^27+E(35)^29+E(35)^31+8*E(35)^32+8*E(35)^33+4*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+E(35)^4+E(35)^6+3*E(35)^8+E(35)^9+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+E(35)^26+3*E(35)^27+E(35)^29+E(35)^31+4*E(35)^32+4*E(35)^33+2*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+E(35)^4+E(35)^6+3*E(35)^8+E(35)^9+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+E(35)^26+3*E(35)^27+E(35)^29+E(35)^31+4*E(35)^32+4*E(35)^33+2*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+E(35)^4+E(35)^6+3*E(35)^8+E(35)^9+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+E(35)^26+3*E(35)^27+E(35)^29+E(35)^31+4*E(35)^32+4*E(35)^33+2*E(35)^34, 5*E(35)+8*E(35)^2+8*E(35)^3+2*E(35)^4+2*E(35)^6+6*E(35)^8+2*E(35)^9+5*E(35)^11+6*E(35)^12+8*E(35)^13+5*E(35)^16+6*E(35)^17+6*E(35)^18+5*E(35)^19+8*E(35)^22+6*E(35)^23+5*E(35)^24+2*E(35)^26+6*E(35)^27+2*E(35)^29+2*E(35)^31+8*E(35)^32+8*E(35)^33+5*E(35)^34, 3*E(35)+6*E(35)^2+6*E(35)^3+E(35)^4+E(35)^6+5*E(35)^8+E(35)^9+3*E(35)^11+5*E(35)^12+6*E(35)^13+3*E(35)^16+5*E(35)^17+5*E(35)^18+3*E(35)^19+6*E(35)^22+5*E(35)^23+3*E(35)^24+E(35)^26+5*E(35)^27+E(35)^29+E(35)^31+6*E(35)^32+6*E(35)^33+3*E(35)^34, 3*E(35)+6*E(35)^2+6*E(35)^3+E(35)^4+E(35)^6+5*E(35)^8+E(35)^9+3*E(35)^11+5*E(35)^12+6*E(35)^13+3*E(35)^16+5*E(35)^17+5*E(35)^18+3*E(35)^19+6*E(35)^22+5*E(35)^23+3*E(35)^24+E(35)^26+5*E(35)^27+E(35)^29+E(35)^31+6*E(35)^32+6*E(35)^33+3*E(35)^34, 3*E(35)+6*E(35)^2+6*E(35)^3+E(35)^4+E(35)^6+5*E(35)^8+E(35)^9+3*E(35)^11+5*E(35)^12+6*E(35)^13+3*E(35)^16+5*E(35)^17+5*E(35)^18+3*E(35)^19+6*E(35)^22+5*E(35)^23+3*E(35)^24+E(35)^26+5*E(35)^27+E(35)^29+E(35)^31+6*E(35)^32+6*E(35)^33+3*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+3*E(35)^8+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+3*E(35)^27+4*E(35)^32+4*E(35)^33+2*E(35)^34, 2*E(35)+5*E(35)^2+5*E(35)^3+4*E(35)^8+2*E(35)^11+4*E(35)^12+5*E(35)^13+2*E(35)^16+4*E(35)^17+4*E(35)^18+2*E(35)^19+5*E(35)^22+4*E(35)^23+2*E(35)^24+4*E(35)^27+5*E(35)^32+5*E(35)^33+2*E(35)^34 ] );

NsdGOL[13][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 4, 2, 2, 2, 4, 3, 3, 3, 3, 3 ],
  [ 0, 2, 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 2, 1, 1 ],
  [ 0, 4, 2, 2, 2, 4, 3, 3, 3, 2, 3 ],
  [ 0, 3, 2, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 2, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 2, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 1, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 0, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 4, 2, 2, 2, 4, 3, 3, 3, 2, 3 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 4, 2, 2, 2, 4, 3, 3, 3, 2, 2 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 1, 2 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 3, 2, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 1, 2, 1, 1, 1, 2, 1, 2, 1, 1, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 2, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 2, 1, 1 ],
  [ 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 3, 1, 2, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 2, 1, 1 ],
  [ 1, 2, 1, 1, 1, 2, 1, 1, 2, 1, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 1, 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 3, 1, 1, 2, 3, 2, 2, 2, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 2, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 1, 2 ],
  [ 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 0, 2, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 3, 1, 1, 1, 3, 2, 2, 2, 1, 2 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 3, 1, 1, 1, 2, 2, 2, 2, 2, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 2, 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 1/35, 11/35, 16/35, 4/5, 3/7, 5/7, 6/7, 3/5, 0 ],
df := [ 1., 0.085964294762585602, 1.2250574455073884, 1.2250574455073884, 1.2250574455073884, 1.7039982835124876, -0.75712713949469146, -0.75712713949469146, -0.75712713949469146, -1.139093150744801, -1.7571271394946972 ],
d := [ 1, 4*E(35)+8*E(35)^2+8*E(35)^3+E(35)^4+E(35)^6+6*E(35)^8+E(35)^9+4*E(35)^11+6*E(35)^12+8*E(35)^13+4*E(35)^16+6*E(35)^17+6*E(35)^18+4*E(35)^19+8*E(35)^22+6*E(35)^23+4*E(35)^24+E(35)^26+6*E(35)^27+E(35)^29+E(35)^31+8*E(35)^32+8*E(35)^33+4*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+E(35)^4+E(35)^6+3*E(35)^8+E(35)^9+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+E(35)^26+3*E(35)^27+E(35)^29+E(35)^31+4*E(35)^32+4*E(35)^33+2*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+E(35)^4+E(35)^6+3*E(35)^8+E(35)^9+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+E(35)^26+3*E(35)^27+E(35)^29+E(35)^31+4*E(35)^32+4*E(35)^33+2*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+E(35)^4+E(35)^6+3*E(35)^8+E(35)^9+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+E(35)^26+3*E(35)^27+E(35)^29+E(35)^31+4*E(35)^32+4*E(35)^33+2*E(35)^34, 5*E(35)+8*E(35)^2+8*E(35)^3+2*E(35)^4+2*E(35)^6+6*E(35)^8+2*E(35)^9+5*E(35)^11+6*E(35)^12+8*E(35)^13+5*E(35)^16+6*E(35)^17+6*E(35)^18+5*E(35)^19+8*E(35)^22+6*E(35)^23+5*E(35)^24+2*E(35)^26+6*E(35)^27+2*E(35)^29+2*E(35)^31+8*E(35)^32+8*E(35)^33+5*E(35)^34, 3*E(35)+6*E(35)^2+6*E(35)^3+E(35)^4+E(35)^6+5*E(35)^8+E(35)^9+3*E(35)^11+5*E(35)^12+6*E(35)^13+3*E(35)^16+5*E(35)^17+5*E(35)^18+3*E(35)^19+6*E(35)^22+5*E(35)^23+3*E(35)^24+E(35)^26+5*E(35)^27+E(35)^29+E(35)^31+6*E(35)^32+6*E(35)^33+3*E(35)^34, 3*E(35)+6*E(35)^2+6*E(35)^3+E(35)^4+E(35)^6+5*E(35)^8+E(35)^9+3*E(35)^11+5*E(35)^12+6*E(35)^13+3*E(35)^16+5*E(35)^17+5*E(35)^18+3*E(35)^19+6*E(35)^22+5*E(35)^23+3*E(35)^24+E(35)^26+5*E(35)^27+E(35)^29+E(35)^31+6*E(35)^32+6*E(35)^33+3*E(35)^34, 3*E(35)+6*E(35)^2+6*E(35)^3+E(35)^4+E(35)^6+5*E(35)^8+E(35)^9+3*E(35)^11+5*E(35)^12+6*E(35)^13+3*E(35)^16+5*E(35)^17+5*E(35)^18+3*E(35)^19+6*E(35)^22+5*E(35)^23+3*E(35)^24+E(35)^26+5*E(35)^27+E(35)^29+E(35)^31+6*E(35)^32+6*E(35)^33+3*E(35)^34, 2*E(35)+4*E(35)^2+4*E(35)^3+3*E(35)^8+2*E(35)^11+3*E(35)^12+4*E(35)^13+2*E(35)^16+3*E(35)^17+3*E(35)^18+2*E(35)^19+4*E(35)^22+3*E(35)^23+2*E(35)^24+3*E(35)^27+4*E(35)^32+4*E(35)^33+2*E(35)^34, 2*E(35)+5*E(35)^2+5*E(35)^3+4*E(35)^8+2*E(35)^11+4*E(35)^12+5*E(35)^13+2*E(35)^16+4*E(35)^17+4*E(35)^18+2*E(35)^19+5*E(35)^22+4*E(35)^23+2*E(35)^24+4*E(35)^27+5*E(35)^32+5*E(35)^33+2*E(35)^34 ] );

NsdGOL[13][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1 ],
  [ 0, 2, 2, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 2, 2, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1 ],
  [ 1, 2, 1, 1, 1, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 1 ],
  [ 0, 2, 1, 2, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 2, 2, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 1 ],
  [ 1, 2, 1, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 2, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 1 ],
  [ 0, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 1 ],
  [ 0, 2, 2, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 2, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 3, 3, 2 ],
  [ 1, 3, 2, 2, 2, 3, 3, 3, 4, 4, 3 ],
  [ 0, 3, 2, 2, 2, 3, 3, 3, 4, 4, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3, 2, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 3, 2, 2, 2, 3, 3, 3, 4, 4, 2 ],
  [ 1, 2, 2, 2, 2, 3, 3, 3, 4, 4, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 2, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3, 2, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 2, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 0, 8/35, 18/35, 23/35, 3/7, 5/7, 6/7, 4/5, 2/5, 4/5 ],
df := [ 1., 0.075467308978538483, 0.66467535073812289, 0.66467535073812289, 0.66467535073812289, 1.0754673089785358, 1.0754673089785358, 1.0754673089785358, -0.87789132903323086, -1.4959253177831275, -1.5425666797713555 ],
d := [ 1, 5*E(35)+4*E(35)^4+4*E(35)^6+2*E(35)^8+4*E(35)^9+5*E(35)^11+2*E(35)^12+5*E(35)^16+2*E(35)^17+2*E(35)^18+5*E(35)^19+2*E(35)^23+5*E(35)^24+4*E(35)^26+2*E(35)^27+4*E(35)^29+4*E(35)^31+5*E(35)^34, 4*E(35)+E(35)^2+E(35)^3+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+E(35)^13+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+E(35)^22+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+E(35)^32+E(35)^33+4*E(35)^34, 4*E(35)+E(35)^2+E(35)^3+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+E(35)^13+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+E(35)^22+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+E(35)^32+E(35)^33+4*E(35)^34, 4*E(35)+E(35)^2+E(35)^3+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+E(35)^13+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+E(35)^22+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+E(35)^32+E(35)^33+4*E(35)^34, 6*E(35)+E(35)^2+E(35)^3+5*E(35)^4+5*E(35)^6+3*E(35)^8+5*E(35)^9+6*E(35)^11+3*E(35)^12+E(35)^13+6*E(35)^16+3*E(35)^17+3*E(35)^18+6*E(35)^19+E(35)^22+3*E(35)^23+6*E(35)^24+5*E(35)^26+3*E(35)^27+5*E(35)^29+5*E(35)^31+E(35)^32+E(35)^33+6*E(35)^34, 6*E(35)+E(35)^2+E(35)^3+5*E(35)^4+5*E(35)^6+3*E(35)^8+5*E(35)^9+6*E(35)^11+3*E(35)^12+E(35)^13+6*E(35)^16+3*E(35)^17+3*E(35)^18+6*E(35)^19+E(35)^22+3*E(35)^23+6*E(35)^24+5*E(35)^26+3*E(35)^27+5*E(35)^29+5*E(35)^31+E(35)^32+E(35)^33+6*E(35)^34, 6*E(35)+E(35)^2+E(35)^3+5*E(35)^4+5*E(35)^6+3*E(35)^8+5*E(35)^9+6*E(35)^11+3*E(35)^12+E(35)^13+6*E(35)^16+3*E(35)^17+3*E(35)^18+6*E(35)^19+E(35)^22+3*E(35)^23+6*E(35)^24+5*E(35)^26+3*E(35)^27+5*E(35)^29+5*E(35)^31+E(35)^32+E(35)^33+6*E(35)^34, 8*E(35)+E(35)^2+E(35)^3+6*E(35)^4+6*E(35)^6+4*E(35)^8+6*E(35)^9+8*E(35)^11+4*E(35)^12+E(35)^13+8*E(35)^16+4*E(35)^17+4*E(35)^18+8*E(35)^19+E(35)^22+4*E(35)^23+8*E(35)^24+6*E(35)^26+4*E(35)^27+6*E(35)^29+6*E(35)^31+E(35)^32+E(35)^33+8*E(35)^34, 8*E(35)+2*E(35)^2+2*E(35)^3+6*E(35)^4+6*E(35)^6+5*E(35)^8+6*E(35)^9+8*E(35)^11+5*E(35)^12+2*E(35)^13+8*E(35)^16+5*E(35)^17+5*E(35)^18+8*E(35)^19+2*E(35)^22+5*E(35)^23+8*E(35)^24+6*E(35)^26+5*E(35)^27+6*E(35)^29+6*E(35)^31+2*E(35)^32+2*E(35)^33+8*E(35)^34, 4*E(35)+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+4*E(35)^34 ] );

NsdGOL[13][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 1 ],
  [ 0, 2, 2, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 2, 2, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 1 ],
  [ 1, 2, 1, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1 ],
  [ 0, 2, 1, 2, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 2, 2, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0 ],
  [ 0, 1, 1, 1, 1, 2, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2, 2, 1 ],
  [ 1, 2, 1, 1, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 2, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 1 ],
  [ 0, 1, 0, 1, 1, 2, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2, 2, 1 ],
  [ 0, 2, 2, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 2, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 2, 2, 2, 2, 3, 3, 2 ],
  [ 1, 3, 2, 2, 2, 3, 3, 3, 4, 4, 3 ],
  [ 0, 3, 2, 2, 2, 3, 3, 3, 4, 4, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3, 2, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 3, 3, 2 ],
  [ 0, 3, 2, 2, 2, 3, 3, 3, 4, 4, 2 ],
  [ 1, 2, 2, 2, 2, 3, 3, 3, 4, 4, 2 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 2, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3, 2, 1 ],
  [ 0, 2, 1, 1, 1, 2, 2, 2, 2, 2, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 0, 12/35, 17/35, 27/35, 1/7, 2/7, 4/7, 1/5, 3/5, 1/5 ],
df := [ 1., 0.075467308978538483, 0.66467535073812289, 0.66467535073812289, 0.66467535073812289, 1.0754673089785358, 1.0754673089785358, 1.0754673089785358, -0.87789132903323086, -1.4959253177831275, -1.5425666797713555 ],
d := [ 1, 5*E(35)+4*E(35)^4+4*E(35)^6+2*E(35)^8+4*E(35)^9+5*E(35)^11+2*E(35)^12+5*E(35)^16+2*E(35)^17+2*E(35)^18+5*E(35)^19+2*E(35)^23+5*E(35)^24+4*E(35)^26+2*E(35)^27+4*E(35)^29+4*E(35)^31+5*E(35)^34, 4*E(35)+E(35)^2+E(35)^3+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+E(35)^13+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+E(35)^22+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+E(35)^32+E(35)^33+4*E(35)^34, 4*E(35)+E(35)^2+E(35)^3+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+E(35)^13+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+E(35)^22+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+E(35)^32+E(35)^33+4*E(35)^34, 4*E(35)+E(35)^2+E(35)^3+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+E(35)^13+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+E(35)^22+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+E(35)^32+E(35)^33+4*E(35)^34, 6*E(35)+E(35)^2+E(35)^3+5*E(35)^4+5*E(35)^6+3*E(35)^8+5*E(35)^9+6*E(35)^11+3*E(35)^12+E(35)^13+6*E(35)^16+3*E(35)^17+3*E(35)^18+6*E(35)^19+E(35)^22+3*E(35)^23+6*E(35)^24+5*E(35)^26+3*E(35)^27+5*E(35)^29+5*E(35)^31+E(35)^32+E(35)^33+6*E(35)^34, 6*E(35)+E(35)^2+E(35)^3+5*E(35)^4+5*E(35)^6+3*E(35)^8+5*E(35)^9+6*E(35)^11+3*E(35)^12+E(35)^13+6*E(35)^16+3*E(35)^17+3*E(35)^18+6*E(35)^19+E(35)^22+3*E(35)^23+6*E(35)^24+5*E(35)^26+3*E(35)^27+5*E(35)^29+5*E(35)^31+E(35)^32+E(35)^33+6*E(35)^34, 6*E(35)+E(35)^2+E(35)^3+5*E(35)^4+5*E(35)^6+3*E(35)^8+5*E(35)^9+6*E(35)^11+3*E(35)^12+E(35)^13+6*E(35)^16+3*E(35)^17+3*E(35)^18+6*E(35)^19+E(35)^22+3*E(35)^23+6*E(35)^24+5*E(35)^26+3*E(35)^27+5*E(35)^29+5*E(35)^31+E(35)^32+E(35)^33+6*E(35)^34, 8*E(35)+E(35)^2+E(35)^3+6*E(35)^4+6*E(35)^6+4*E(35)^8+6*E(35)^9+8*E(35)^11+4*E(35)^12+E(35)^13+8*E(35)^16+4*E(35)^17+4*E(35)^18+8*E(35)^19+E(35)^22+4*E(35)^23+8*E(35)^24+6*E(35)^26+4*E(35)^27+6*E(35)^29+6*E(35)^31+E(35)^32+E(35)^33+8*E(35)^34, 8*E(35)+2*E(35)^2+2*E(35)^3+6*E(35)^4+6*E(35)^6+5*E(35)^8+6*E(35)^9+8*E(35)^11+5*E(35)^12+2*E(35)^13+8*E(35)^16+5*E(35)^17+5*E(35)^18+8*E(35)^19+2*E(35)^22+5*E(35)^23+8*E(35)^24+6*E(35)^26+5*E(35)^27+6*E(35)^29+6*E(35)^31+2*E(35)^32+2*E(35)^33+8*E(35)^34, 4*E(35)+3*E(35)^4+3*E(35)^6+2*E(35)^8+3*E(35)^9+4*E(35)^11+2*E(35)^12+4*E(35)^16+2*E(35)^17+2*E(35)^18+4*E(35)^19+2*E(35)^23+4*E(35)^24+3*E(35)^26+2*E(35)^27+3*E(35)^29+3*E(35)^31+4*E(35)^34 ] );

NsdGOL[13][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 0, 1 ],
  [ 0, 1, 2, 2, 2, 2, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 2, 2, 1, 3, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 0 ],
  [ 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 1, 2, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 0, 1, 1 ],
  [ 0, 1, 2, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 2, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 0, 1 ],
  [ 0, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 2, 2, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 1, 2, 3, 3, 3, 4, 2, 4, 2, 2, 2 ],
  [ 0, 2, 2, 2, 2, 2, 2, 3, 1, 1, 1 ],
  [ 0, 2, 3, 3, 3, 4, 3, 4, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 2, 2, 3, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 2, 2, 2, 2, 1, 3, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 2 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 2, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 2, 1 ],
  [ 0, 2, 3, 3, 3, 4, 3, 4, 2, 2, 2 ],
  [ 0, 1, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 1, 3, 3, 3, 3, 4, 3, 4, 2, 2, 2 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 2/5, 3/7, 5/7, 6/7, 1/5, 0, 2/5, 4/35, 9/35, 29/35 ],
df := [ 1., 0.048923206995318935, 0.43088921824542092, 0.43088921824542092, 0.43088921824542092, 0.96976379523823564, -0.56911078175457908, -0.64827019351165616, -0.69719340050697642, -0.69719340050697642, -0.69719340050697642 ],
d := [ 1, 3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+4*E(35)^12+3*E(35)^13+4*E(35)^17+4*E(35)^18+3*E(35)^22+4*E(35)^23+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33, E(35)+5*E(35)^2+5*E(35)^3+3*E(35)^4+3*E(35)^6+6*E(35)^8+3*E(35)^9+E(35)^11+6*E(35)^12+5*E(35)^13+E(35)^16+6*E(35)^17+6*E(35)^18+E(35)^19+5*E(35)^22+6*E(35)^23+E(35)^24+3*E(35)^26+6*E(35)^27+3*E(35)^29+3*E(35)^31+5*E(35)^32+5*E(35)^33+E(35)^34, E(35)+5*E(35)^2+5*E(35)^3+3*E(35)^4+3*E(35)^6+6*E(35)^8+3*E(35)^9+E(35)^11+6*E(35)^12+5*E(35)^13+E(35)^16+6*E(35)^17+6*E(35)^18+E(35)^19+5*E(35)^22+6*E(35)^23+E(35)^24+3*E(35)^26+6*E(35)^27+3*E(35)^29+3*E(35)^31+5*E(35)^32+5*E(35)^33+E(35)^34, E(35)+5*E(35)^2+5*E(35)^3+3*E(35)^4+3*E(35)^6+6*E(35)^8+3*E(35)^9+E(35)^11+6*E(35)^12+5*E(35)^13+E(35)^16+6*E(35)^17+6*E(35)^18+E(35)^19+5*E(35)^22+6*E(35)^23+E(35)^24+3*E(35)^26+6*E(35)^27+3*E(35)^29+3*E(35)^31+5*E(35)^32+5*E(35)^33+E(35)^34, 2*E(35)+6*E(35)^2+6*E(35)^3+5*E(35)^4+5*E(35)^6+8*E(35)^8+5*E(35)^9+2*E(35)^11+8*E(35)^12+6*E(35)^13+2*E(35)^16+8*E(35)^17+8*E(35)^18+2*E(35)^19+6*E(35)^22+8*E(35)^23+2*E(35)^24+5*E(35)^26+8*E(35)^27+5*E(35)^29+5*E(35)^31+6*E(35)^32+6*E(35)^33+2*E(35)^34, 4*E(35)^2+4*E(35)^3+2*E(35)^4+2*E(35)^6+5*E(35)^8+2*E(35)^9+5*E(35)^12+4*E(35)^13+5*E(35)^17+5*E(35)^18+4*E(35)^22+5*E(35)^23+2*E(35)^26+5*E(35)^27+2*E(35)^29+2*E(35)^31+4*E(35)^32+4*E(35)^33, E(35)+6*E(35)^2+6*E(35)^3+4*E(35)^4+4*E(35)^6+8*E(35)^8+4*E(35)^9+E(35)^11+8*E(35)^12+6*E(35)^13+E(35)^16+8*E(35)^17+8*E(35)^18+E(35)^19+6*E(35)^22+8*E(35)^23+E(35)^24+4*E(35)^26+8*E(35)^27+4*E(35)^29+4*E(35)^31+6*E(35)^32+6*E(35)^33+E(35)^34, E(35)+3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+E(35)^11+4*E(35)^12+3*E(35)^13+E(35)^16+4*E(35)^17+4*E(35)^18+E(35)^19+3*E(35)^22+4*E(35)^23+E(35)^24+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33+E(35)^34, E(35)+3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+E(35)^11+4*E(35)^12+3*E(35)^13+E(35)^16+4*E(35)^17+4*E(35)^18+E(35)^19+3*E(35)^22+4*E(35)^23+E(35)^24+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33+E(35)^34, E(35)+3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+E(35)^11+4*E(35)^12+3*E(35)^13+E(35)^16+4*E(35)^17+4*E(35)^18+E(35)^19+3*E(35)^22+4*E(35)^23+E(35)^24+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33+E(35)^34 ] );

NsdGOL[13][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 0, 1, 1 ],
  [ 0, 1, 2, 2, 2, 2, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 2, 2, 1, 3, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 0, 1 ],
  [ 1, 1, 1, 1, 2, 2, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 0 ],
  [ 0, 1, 1, 2, 2, 2, 1, 2, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 1, 2, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 0, 1, 1 ],
  [ 0, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 2, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 1, 1, 1, 2, 1, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 2, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 2, 2, 2, 2, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 1, 2, 3, 3, 3, 4, 2, 4, 2, 2, 2 ],
  [ 0, 2, 2, 2, 2, 2, 2, 3, 1, 1, 1 ],
  [ 0, 2, 3, 3, 3, 4, 3, 4, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 2, 2, 3, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 2, 2, 2, 2, 1, 3, 1, 1, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 2, 1 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 1, 1, 2 ],
  [ 0, 2, 2, 2, 2, 3, 2, 3, 2, 1, 1 ],
  [ 0, 2, 3, 3, 3, 4, 3, 4, 2, 2, 2 ],
  [ 0, 1, 2, 2, 2, 3, 2, 3, 1, 1, 1 ],
  [ 1, 3, 3, 3, 3, 4, 3, 4, 2, 2, 2 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 1, 1 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 0, 1 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 2, 2, 1, 2, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1 ]],
 #N[10][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 2, 1, 1, 2, 1, 2, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[11][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 2, 1, 2, 1, 2, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1 ]]
],
s := [ 0, 3/5, 1/7, 2/7, 4/7, 4/5, 0, 3/5, 6/35, 26/35, 31/35 ],
df := [ 1., 0.048923206995318935, 0.43088921824542092, 0.43088921824542092, 0.43088921824542092, 0.96976379523823564, -0.56911078175457908, -0.64827019351165616, -0.69719340050697642, -0.69719340050697642, -0.69719340050697642 ],
d := [ 1, 3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+4*E(35)^12+3*E(35)^13+4*E(35)^17+4*E(35)^18+3*E(35)^22+4*E(35)^23+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33, E(35)+5*E(35)^2+5*E(35)^3+3*E(35)^4+3*E(35)^6+6*E(35)^8+3*E(35)^9+E(35)^11+6*E(35)^12+5*E(35)^13+E(35)^16+6*E(35)^17+6*E(35)^18+E(35)^19+5*E(35)^22+6*E(35)^23+E(35)^24+3*E(35)^26+6*E(35)^27+3*E(35)^29+3*E(35)^31+5*E(35)^32+5*E(35)^33+E(35)^34, E(35)+5*E(35)^2+5*E(35)^3+3*E(35)^4+3*E(35)^6+6*E(35)^8+3*E(35)^9+E(35)^11+6*E(35)^12+5*E(35)^13+E(35)^16+6*E(35)^17+6*E(35)^18+E(35)^19+5*E(35)^22+6*E(35)^23+E(35)^24+3*E(35)^26+6*E(35)^27+3*E(35)^29+3*E(35)^31+5*E(35)^32+5*E(35)^33+E(35)^34, E(35)+5*E(35)^2+5*E(35)^3+3*E(35)^4+3*E(35)^6+6*E(35)^8+3*E(35)^9+E(35)^11+6*E(35)^12+5*E(35)^13+E(35)^16+6*E(35)^17+6*E(35)^18+E(35)^19+5*E(35)^22+6*E(35)^23+E(35)^24+3*E(35)^26+6*E(35)^27+3*E(35)^29+3*E(35)^31+5*E(35)^32+5*E(35)^33+E(35)^34, 2*E(35)+6*E(35)^2+6*E(35)^3+5*E(35)^4+5*E(35)^6+8*E(35)^8+5*E(35)^9+2*E(35)^11+8*E(35)^12+6*E(35)^13+2*E(35)^16+8*E(35)^17+8*E(35)^18+2*E(35)^19+6*E(35)^22+8*E(35)^23+2*E(35)^24+5*E(35)^26+8*E(35)^27+5*E(35)^29+5*E(35)^31+6*E(35)^32+6*E(35)^33+2*E(35)^34, 4*E(35)^2+4*E(35)^3+2*E(35)^4+2*E(35)^6+5*E(35)^8+2*E(35)^9+5*E(35)^12+4*E(35)^13+5*E(35)^17+5*E(35)^18+4*E(35)^22+5*E(35)^23+2*E(35)^26+5*E(35)^27+2*E(35)^29+2*E(35)^31+4*E(35)^32+4*E(35)^33, E(35)+6*E(35)^2+6*E(35)^3+4*E(35)^4+4*E(35)^6+8*E(35)^8+4*E(35)^9+E(35)^11+8*E(35)^12+6*E(35)^13+E(35)^16+8*E(35)^17+8*E(35)^18+E(35)^19+6*E(35)^22+8*E(35)^23+E(35)^24+4*E(35)^26+8*E(35)^27+4*E(35)^29+4*E(35)^31+6*E(35)^32+6*E(35)^33+E(35)^34, E(35)+3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+E(35)^11+4*E(35)^12+3*E(35)^13+E(35)^16+4*E(35)^17+4*E(35)^18+E(35)^19+3*E(35)^22+4*E(35)^23+E(35)^24+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33+E(35)^34, E(35)+3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+E(35)^11+4*E(35)^12+3*E(35)^13+E(35)^16+4*E(35)^17+4*E(35)^18+E(35)^19+3*E(35)^22+4*E(35)^23+E(35)^24+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33+E(35)^34, E(35)+3*E(35)^2+3*E(35)^3+2*E(35)^4+2*E(35)^6+4*E(35)^8+2*E(35)^9+E(35)^11+4*E(35)^12+3*E(35)^13+E(35)^16+4*E(35)^17+4*E(35)^18+E(35)^19+3*E(35)^22+4*E(35)^23+E(35)^24+2*E(35)^26+4*E(35)^27+2*E(35)^29+2*E(35)^31+3*E(35)^32+3*E(35)^33+E(35)^34 ] );



==> anc/NsdGOL2.g <==
#Rank = 2
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 0 ]]
],
s := [ 0, 1/4 ],
df := [ 1., 1. ],
d := [ 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 0 ]]
],
s := [ 0, 3/4 ],
df := [ 1., 1. ],
d := [ 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 1 ]]
],
s := [ 0, 2/5 ],
df := [ 1., 1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2  ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 1 ]]
],
s := [ 0, 3/5 ],
df := [ 1., 1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2  ] );

NsdGOL[2][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 1 ]]
],
s := [ 0, 1/5 ],
df := [ 1., -0.61803398874989468 ],
d := [ 1, (1-Sqrt(5))/2  ] );

NsdGOL[2][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 1 ]]
],
s := [ 0, 4/5 ],
df := [ 1., -0.61803398874989468 ],
d := [ 1, (1-Sqrt(5))/2  ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 0 ]]
],
s := [ 0, 1/4 ],
df := [ 1., -1. ],
d := [ 1, -1 ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0 ],
  [ 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1 ],
  [ 1, 0 ]]
],
s := [ 0, 3/4 ],
df := [ 1., -1. ],
d := [ 1, -1 ] );



==> anc/NsdGOL3.g <==
#Rank = 3
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 0, 0, 1 ],
  [ 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 1, 0, 0 ],
  [ 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3 ],
df := [ 1., 1., 1. ],
d := [ 1, 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 0, 0, 1 ],
  [ 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 1, 0, 0 ],
  [ 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3 ],
df := [ 1., 1., 1. ],
d := [ 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[2][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[2][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[2][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );

NsdGOL[2][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );

NsdGOL[2][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );

NsdGOL[2][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[3][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[3][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16 ],
df := [ 1., 1., 1.4142135623730949 ],
d := [ 1, 1, Sqrt(2) ] );

NsdGOL[3][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );

NsdGOL[3][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );

NsdGOL[3][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );

NsdGOL[3][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 0 ],
  [ 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 0, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16 ],
df := [ 1., 1., -1.4142135623730949 ],
d := [ 1, 1, -Sqrt(2) ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 1 ],
  [ 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 1, 1 ],
  [ 1, 1, 1 ]]
],
s := [ 0, 1/7, 5/7 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672 ],
d := [ 1, -cs(7,3), xi(7,3,1) ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 1 ],
  [ 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 1, 1 ],
  [ 1, 1, 1 ]]
],
s := [ 0, 6/7, 2/7 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672 ],
d := [ 1, -cs(7,3), xi(7,3,1) ] );

NsdGOL[4][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 1, 1 ],
  [ 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 1, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 3/7, 2/7 ],
df := [ 1., 0.55495813208737133, -1.246979603717467 ],
d := [ 1, xi(7,6,2), -cs(7,1) ] );

NsdGOL[4][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 1, 1 ],
  [ 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 1, 1 ],
  [ 1, 1, 0 ]]
],
s := [ 0, 4/7, 5/7 ],
df := [ 1., 0.55495813208737133, -1.246979603717467 ],
d := [ 1, xi(7,6,2), -cs(7,1) ] );

NsdGOL[4][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 1 ],
  [ 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 1, 1 ],
  [ 1, 1, 1 ]]
],
s := [ 0, 3/7, 1/7 ],
df := [ 1., 0.4450418679126289, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -xi(7,5,3) ] );

NsdGOL[4][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0 ],
  [ 0, 1, 0 ],
  [ 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0 ],
  [ 1, 0, 1 ],
  [ 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1 ],
  [ 0, 1, 1 ],
  [ 1, 1, 1 ]]
],
s := [ 0, 4/7, 6/7 ],
df := [ 1., 0.4450418679126289, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -xi(7,5,3) ] );



==> anc/NsdGOL4.g <==
#Rank = 4
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 3/4 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 1/4 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/4, 3/4 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8 ],
df := [ 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1 ] );


# Galois orbit 6:
NsdGOL[6] := [];

NsdGOL[6][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 2/5, 13/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[6][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 3/5, 17/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[6][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 2/5, 3/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[6][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 3/5, 7/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[6][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 1/5, 9/20 ],
df := [ 1., 1., -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[6][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 4/5, 1/20 ],
df := [ 1., 1., -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[6][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 1/5, 19/20 ],
df := [ 1., 1., -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[6][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 4/5, 11/20 ],
df := [ 1., 1., -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 7:
NsdGOL[7] := [];

NsdGOL[7][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 2/5, 4/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[7][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 3/5, 1/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[7][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 1, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 1 ]]
],
s := [ 0, 2/5, 1/5, 1/5 ],
df := [ 1., 0.38196601125010554, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[7][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 1, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 1 ]]
],
s := [ 0, 3/5, 4/5, 4/5 ],
df := [ 1., 0.38196601125010554, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 8:
NsdGOL[8] := [];

NsdGOL[8][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 3/5, 0 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[8][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 1, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 1 ]]
],
s := [ 0, 0, 1/5, 4/5 ],
df := [ 1., 0.38196601125010554, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 9:
NsdGOL[9] := [];

NsdGOL[9][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 1 ],
  [ 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 1, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 1/3, 2/9, 2/3 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1) ] );

NsdGOL[9][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 1 ],
  [ 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 1, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 2/3, 7/9, 1/3 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1) ] );

NsdGOL[9][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 0 ],
  [ 0, 1, 1, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 1, 1 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 1, 0 ],
  [ 1, 1, 0, 0 ]]
],
s := [ 0, 4/9, 1/3, 2/3 ],
df := [ 1., 1.3472963553338606, -0.53208888623795636, -1.5320888862379562 ],
d := [ 1, xi(9,6,2), -xi(9,8,2), -cs(9,1) ] );

NsdGOL[9][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 0 ],
  [ 0, 1, 1, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 1, 1 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 1, 0 ],
  [ 1, 1, 0, 0 ]]
],
s := [ 0, 5/9, 2/3, 1/3 ],
df := [ 1., 1.3472963553338606, -0.53208888623795636, -1.5320888862379562 ],
d := [ 1, xi(9,6,2), -xi(9,8,2), -cs(9,1) ] );

NsdGOL[9][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 0, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 1, 1, 1 ],
  [ 0, 1, 1, 0 ],
  [ 1, 1, 0, 1 ]]
],
s := [ 0, 1/3, 2/3, 1/9 ],
df := [ 1., 0.65270364466613984, -0.34729635533386038, -0.87938524157181663 ],
d := [ 1, xi(9,2,4), -cs(9,2), -xi(9,6,4) ] );

NsdGOL[9][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 0, 1 ],
  [ 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 1, 1, 1 ],
  [ 0, 1, 1, 0 ],
  [ 1, 1, 0, 1 ]]
],
s := [ 0, 2/3, 1/3, 8/9 ],
df := [ 1., 0.65270364466613984, -0.34729635533386038, -0.87938524157181663 ],
d := [ 1, xi(9,2,4), -cs(9,2), -xi(9,6,4) ] );


# Galois orbit 10:
NsdGOL[10] := [];

NsdGOL[10][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ]]
],
s := [ 0, 2/5, 1/4, 13/20 ],
df := [ 1., 1.6180339887498949, -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2  ] );

NsdGOL[10][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ]]
],
s := [ 0, 2/5, 3/4, 3/20 ],
df := [ 1., 1.6180339887498949, -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2  ] );

NsdGOL[10][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ]]
],
s := [ 0, 3/5, 1/4, 17/20 ],
df := [ 1., 1.6180339887498949, -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2  ] );

NsdGOL[10][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ]]
],
s := [ 0, 3/5, 3/4, 7/20 ],
df := [ 1., 1.6180339887498949, -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2  ] );

NsdGOL[10][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 1/20, 4/5, 1/4 ],
df := [ 1., 0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, -(1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[10][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 9/20, 1/5, 1/4 ],
df := [ 1., 0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, -(1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[10][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 11/20, 4/5, 3/4 ],
df := [ 1., 0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, -(1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[10][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 1, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]]
],
s := [ 0, 19/20, 1/5, 3/4 ],
df := [ 1., 0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, -(1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );


# Galois orbit 11:
NsdGOL[11] := [];

NsdGOL[11][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 1/5, 3/5 ],
df := [ 1., 1.6180339887498949, -0.61803398874989468, -1. ],
d := [ 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[11][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 4/5, 1/5 ],
df := [ 1., 1.6180339887498949, -0.61803398874989468, -1. ],
d := [ 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[11][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 1/5, 4/5 ],
df := [ 1., 1.6180339887498949, -0.61803398874989468, -1. ],
d := [ 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[11][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 1, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 1, 0, 1, 0 ],
  [ 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 1 ],
  [ 0, 1, 0, 1 ],
  [ 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 4/5, 2/5 ],
df := [ 1., 1.6180339887498949, -0.61803398874989468, -1. ],
d := [ 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );


# Galois orbit 12:
NsdGOL[12] := [];

NsdGOL[12][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8 ],
df := [ 1., 1., -1., -1. ],
d := [ 1, 1, -1, -1 ] );

NsdGOL[12][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8 ],
df := [ 1., 1., -1., -1. ],
d := [ 1, 1, -1, -1 ] );

NsdGOL[12][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8 ],
df := [ 1., 1., -1., -1. ],
d := [ 1, 1, -1, -1 ] );

NsdGOL[12][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ],
  [ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0 ],
  [ 0, 0, 0, 1 ],
  [ 0, 1, 0, 0 ],
  [ 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1 ],
  [ 0, 0, 1, 0 ],
  [ 1, 0, 0, 0 ],
  [ 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8 ],
df := [ 1., 1., -1., -1. ],
d := [ 1, 1, -1, -1 ] );



==> anc/NsdGOL5.g <==
#Rank = 5
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/5, 1/5, 4/5, 4/5 ],
df := [ 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ]]
],
s := [ 0, 2/5, 2/5, 3/5, 3/5 ],
df := [ 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 1/8, 5/8, 1/3 ],
df := [ 1., 1., 1.7320508075688767, 1.7320508075688767, 2. ],
d := [ 1, 1, Sqrt(3), Sqrt(3), 2 ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 3/8, 7/8, 2/3 ],
df := [ 1., 1., 1.7320508075688767, 1.7320508075688767, 2. ],
d := [ 1, 1, Sqrt(3), Sqrt(3), 2 ] );

NsdGOL[2][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 3/8, 7/8 ],
df := [ 1., 1., 2., -1.7320508075688767, -1.7320508075688767 ],
d := [ 1, 1, 2, -Sqrt(3), -Sqrt(3) ] );

NsdGOL[2][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 1/8, 5/8 ],
df := [ 1., 1., 2., -1.7320508075688767, -1.7320508075688767 ],
d := [ 1, 1, 2, -Sqrt(3), -Sqrt(3) ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 1/8, 5/8, 2/3 ],
df := [ 1., 1., 1.7320508075688767, 1.7320508075688767, 2. ],
d := [ 1, 1, Sqrt(3), Sqrt(3), 2 ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 3/8, 7/8, 1/3 ],
df := [ 1., 1., 1.7320508075688767, 1.7320508075688767, 2. ],
d := [ 1, 1, Sqrt(3), Sqrt(3), 2 ] );

NsdGOL[3][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/8, 5/8 ],
df := [ 1., 1., 2., -1.7320508075688767, -1.7320508075688767 ],
d := [ 1, 1, 2, -Sqrt(3), -Sqrt(3) ] );

NsdGOL[3][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 0, 2/3, 3/8, 7/8 ],
df := [ 1., 1., 2., -1.7320508075688767, -1.7320508075688767 ],
d := [ 1, 1, 2, -Sqrt(3), -Sqrt(3) ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/11, 9/11, 10/11, 5/11 ],
df := [ 1., 1.9189859472289947, 2.6825070656623629, 3.2287074151195649, 3.5133370916661355 ],
d := [ 1, -cs(11,5), xi(11,3,1), xi(11,7,1), xi(11,5,1) ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1 ]]
],
s := [ 0, 9/11, 2/11, 1/11, 6/11 ],
df := [ 1., 1.9189859472289947, 2.6825070656623629, 3.2287074151195649, 3.5133370916661355 ],
d := [ 1, -cs(11,5), xi(11,3,1), xi(11,7,1), xi(11,5,1) ] );

NsdGOL[4][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 1/11, 4/11, 2/11, 7/11 ],
df := [ 1., 0.52110855811320289, 1.8308300260037729, -1.3978773891157918, -1.6825070656623624 ],
d := [ 1, xi(11,10,2), xi(11,6,2), -xi(11,8,2), -cs(11,1) ] );

NsdGOL[4][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 10/11, 7/11, 9/11, 4/11 ],
df := [ 1., 0.52110855811320289, 1.8308300260037729, -1.3978773891157918, -1.6825070656623624 ],
d := [ 1, xi(11,10,2), xi(11,6,2), -xi(11,8,2), -cs(11,1) ] );

NsdGOL[4][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1 ]]
],
s := [ 0, 5/11, 6/11, 8/11, 4/11 ],
df := [ 1., 0.7153703234534301, 1.3097214678905702, -0.37278559777179221, -1.2036156237755646 ],
d := [ 1, xi(11,9,3), -cs(11,4), -xi(11,1,3), -xi(11,7,3) ] );

NsdGOL[4][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1 ]]
],
s := [ 0, 6/11, 5/11, 3/11, 7/11 ],
df := [ 1., 0.7153703234534301, 1.3097214678905702, -0.37278559777179221, -1.2036156237755646 ],
d := [ 1, xi(11,9,3), -cs(11,4), -xi(11,1,3), -xi(11,7,3) ] );

NsdGOL[4][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 4/11, 8/11, 2/11, 3/11 ],
df := [ 1., 1.0881559212252223, -0.30972146789056954, -0.5943511444371401, -0.83083002600377243 ],
d := [ 1, xi(11,6,4), -xi(11,10,4), -xi(11,2,4), -cs(11,2) ] );

NsdGOL[4][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0 ]]
],
s := [ 0, 7/11, 3/11, 9/11, 8/11 ],
df := [ 1., 1.0881559212252223, -0.30972146789056954, -0.5943511444371401, -0.83083002600377243 ],
d := [ 1, xi(11,6,4), -xi(11,10,4), -xi(11,2,4), -cs(11,2) ] );

NsdGOL[4][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 0, 1 ]]
],
s := [ 0, 1/11, 8/11, 5/11, 10/11 ],
df := [ 1., 0.28462967654657045, 0.76352111843336812, -0.54620034945720208, -0.91898594722899407 ],
d := [ 1, -cs(11,3), xi(11,3,5), -xi(11,9,5), -xi(11,7,5) ] );

NsdGOL[4][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 0, 1 ]]
],
s := [ 0, 10/11, 3/11, 6/11, 1/11 ],
df := [ 1., 0.28462967654657045, 0.76352111843336812, -0.54620034945720208, -0.91898594722899407 ],
d := [ 1, -cs(11,3), xi(11,3,5), -xi(11,9,5), -xi(11,7,5) ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2 ]]
],
s := [ 0, 1/7, 1/7, 6/7, 4/7 ],
df := [ 1., 2.2469796037174672, 2.2469796037174672, 2.8019377358048385, 4.0489173395223048 ],
d := [ 1, xi(7,3,1), xi(7,3,1), xi(14,3,1), xi(14,5,1) ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2 ]]
],
s := [ 0, 6/7, 6/7, 1/7, 3/7 ],
df := [ 1., 2.2469796037174672, 2.2469796037174672, 2.8019377358048385, 4.0489173395223048 ],
d := [ 1, xi(7,3,1), xi(7,3,1), xi(14,3,1), xi(14,5,1) ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/7, 2/7, 4/7, 4/7 ],
df := [ 1., 1.4450418679126291, -0.35689586789220912, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, xi(14,5,3), -xi(14,1,3), -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0 ]]
],
s := [ 0, 4/7, 5/7, 3/7, 3/7 ],
df := [ 1., 1.4450418679126291, -0.35689586789220912, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, xi(14,5,3), -xi(14,1,3), -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[5][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2 ]]
],
s := [ 0, 2/7, 2/7, 5/7, 1/7 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, -0.24697960371746686, -0.69202147163009575 ],
d := [ 1, xi(7,6,2), xi(7,6,2), -xi(14,1,5), -xi(14,3,5) ] );

NsdGOL[5][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2 ]]
],
s := [ 0, 5/7, 5/7, 2/7, 6/7 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, -0.24697960371746686, -0.69202147163009575 ],
d := [ 1, xi(7,6,2), xi(7,6,2), -xi(14,1,5), -xi(14,3,5) ] );



==> anc/NsdGOL6.g <==
#Rank = 6
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/3, 1/3, 1/4, 7/12, 7/12 ],
df := [ 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/3, 1/3, 3/4, 1/12, 1/12 ],
df := [ 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1 ] );

NsdGOL[1][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/3, 2/3, 1/4, 11/12, 11/12 ],
df := [ 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1 ] );

NsdGOL[1][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/3, 2/3, 3/4, 5/12, 5/12 ],
df := [ 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/16, 5/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/16, 7/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[2][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 9/16, 13/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[2][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 11/16, 15/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[2][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/16, 13/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );

NsdGOL[2][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/16, 15/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );

NsdGOL[2][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 5/16, 9/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );

NsdGOL[2][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 7/16, 11/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/16, 13/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/16, 15/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[3][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 5/16, 9/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[3][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 7/16, 11/16 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2) ] );

NsdGOL[3][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/16, 5/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );

NsdGOL[3][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/16, 7/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );

NsdGOL[3][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 9/16, 13/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );

NsdGOL[3][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 11/16, 15/16 ],
df := [ 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 2/5, 11/15, 11/15 ],
df := [ 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 3/5, 14/15, 14/15 ],
df := [ 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[4][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3, 2/5, 1/15, 1/15 ],
df := [ 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[4][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3, 3/5, 4/15, 4/15 ],
df := [ 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[4][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 1/5, 8/15, 8/15 ],
df := [ 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[4][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 4/5, 2/15, 2/15 ],
df := [ 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[4][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3, 1/5, 13/15, 13/15 ],
df := [ 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[4][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3, 4/5, 7/15, 7/15 ],
df := [ 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16, 2/5, 9/10, 37/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16, 3/5, 1/10, 53/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16, 2/5, 9/10, 67/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16, 3/5, 1/10, 3/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16, 2/5, 9/10, 77/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16, 3/5, 1/10, 13/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16, 2/5, 9/10, 27/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16, 3/5, 1/10, 43/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[5][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 3/16, 47/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 5/16, 57/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 11/16, 7/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 13/16, 17/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 3/16, 63/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 5/16, 73/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 11/16, 23/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 13/16, 33/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[5][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/80, 1/2, 1/5, 7/10, 13/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 9/80, 1/2, 4/5, 3/10, 5/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 31/80, 1/2, 1/5, 7/10, 3/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 39/80, 1/2, 4/5, 3/10, 11/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16, 1/5, 7/10, 21/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/16, 4/5, 3/10, 69/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][23] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16, 1/5, 7/10, 51/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][24] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/16, 4/5, 3/10, 19/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][25] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16, 1/5, 7/10, 61/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][26] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/16, 4/5, 3/10, 29/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][27] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16, 1/5, 7/10, 11/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][28] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/16, 4/5, 3/10, 59/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[5][29] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 41/80, 1/2, 1/5, 7/10, 5/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][30] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 49/80, 1/2, 4/5, 3/10, 13/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][31] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 71/80, 1/2, 1/5, 7/10, 11/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[5][32] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 79/80, 1/2, 4/5, 3/10, 3/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );


# Galois orbit 6:
NsdGOL[6] := [];

NsdGOL[6][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16, 2/5, 9/10, 47/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16, 3/5, 1/10, 63/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16, 2/5, 9/10, 57/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16, 3/5, 1/10, 73/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16, 2/5, 9/10, 7/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16, 3/5, 1/10, 23/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16, 2/5, 9/10, 17/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16, 3/5, 1/10, 33/80 ],
df := [ 1., 1., 1.4142135623730949, 1.6180339887498949, 1.6180339887498949, 2.288245611270737 ],
d := [ 1, 1, Sqrt(2), (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , Sqrt(2)*cs(10,1) ] );

NsdGOL[6][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 1/16, 37/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 7/16, 67/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 9/16, 77/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 15/16, 27/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 1/16, 53/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 7/16, 3/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 9/16, 13/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 15/16, 43/80 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1.4142135623730949, -2.288245611270737 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -Sqrt(2), -Sqrt(2)*cs(10,1) ] );

NsdGOL[6][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 11/80, 1/2, 1/5, 7/10, 15/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 19/80, 1/2, 4/5, 3/10, 7/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 21/80, 1/2, 1/5, 7/10, 1/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 29/80, 1/2, 4/5, 3/10, 9/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16, 1/5, 7/10, 31/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/16, 4/5, 3/10, 79/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][23] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16, 1/5, 7/10, 41/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][24] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/16, 4/5, 3/10, 9/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][25] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16, 1/5, 7/10, 71/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][26] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/16, 4/5, 3/10, 39/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][27] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16, 1/5, 7/10, 1/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][28] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/16, 4/5, 3/10, 49/80 ],
df := [ 1., 1., 1.4142135623730949, -0.61803398874989468, -0.61803398874989468, -0.87403204889764208 ],
d := [ 1, 1, Sqrt(2), (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 *cs(8,1) ] );

NsdGOL[6][29] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 51/80, 1/2, 1/5, 7/10, 7/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][30] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 59/80, 1/2, 4/5, 3/10, 15/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][31] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 61/80, 1/2, 1/5, 7/10, 9/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );

NsdGOL[6][32] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 69/80, 1/2, 4/5, 3/10, 1/16 ],
df := [ 1., 0.87403204889764208, 1., -0.61803398874989468, -0.61803398874989468, -1.4142135623730949 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(8,1), 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -Sqrt(2) ] );


# Galois orbit 7:
NsdGOL[7] := [];

NsdGOL[7][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 1/7, 11/28, 5/7, 27/28 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[7][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 6/7, 3/28, 2/7, 15/28 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[7][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 1/7, 25/28, 5/7, 13/28 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[7][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 6/7, 17/28, 2/7, 1/28 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[7][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 5/28, 3/4, 2/7, 1/28 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, -cs(7,1), -cs(7,1) ] );

NsdGOL[7][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 19/28, 1/4, 2/7, 15/28 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, -cs(7,1), -cs(7,1) ] );

NsdGOL[7][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 9/28, 3/4, 5/7, 13/28 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, -cs(7,1), -cs(7,1) ] );

NsdGOL[7][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 23/28, 1/4, 5/7, 27/28 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, -cs(7,1), -cs(7,1) ] );

NsdGOL[7][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 3/7, 5/28, 3/4, 1/7, 25/28 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[7][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 3/7, 19/28, 1/4, 1/7, 11/28 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[7][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 4/7, 9/28, 3/4, 6/7, 17/28 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[7][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 4/7, 23/28, 1/4, 6/7, 3/28 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -xi(7,5,3), -xi(7,5,3) ] );


# Galois orbit 8:
NsdGOL[8] := [];

NsdGOL[8][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/5, 4/5, 0, 1/2 ],
df := [ 1., 1., 2., 2., 2.2360679774997898, 2.2360679774997898 ],
d := [ 1, 1, 2, 2, Sqrt(5), Sqrt(5) ] );

NsdGOL[8][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/5, 3/5, 0, 1/2 ],
df := [ 1., 1., 2., 2., -2.2360679774997898, -2.2360679774997898 ],
d := [ 1, 1, 2, 2, -Sqrt(5), -Sqrt(5) ] );


# Galois orbit 9:
NsdGOL[9] := [];

NsdGOL[9][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/5, 3/5, 0, 1/2 ],
df := [ 1., 1., 2., 2., 2.2360679774997898, 2.2360679774997898 ],
d := [ 1, 1, 2, 2, Sqrt(5), Sqrt(5) ] );

NsdGOL[9][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/5, 4/5, 0, 1/2 ],
df := [ 1., 1., 2., 2., -2.2360679774997898, -2.2360679774997898 ],
d := [ 1, 1, 2, 2, -Sqrt(5), -Sqrt(5) ] );


# Galois orbit 10:
NsdGOL[10] := [];

NsdGOL[10][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/5, 4/5, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., 2.2360679774997898, 2.2360679774997898 ],
d := [ 1, 1, 2, 2, Sqrt(5), Sqrt(5) ] );

NsdGOL[10][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/5, 3/5, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., -2.2360679774997898, -2.2360679774997898 ],
d := [ 1, 1, 2, 2, -Sqrt(5), -Sqrt(5) ] );


# Galois orbit 11:
NsdGOL[11] := [];

NsdGOL[11][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/5, 3/5, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., 2.2360679774997898, 2.2360679774997898 ],
d := [ 1, 1, 2, 2, Sqrt(5), Sqrt(5) ] );

NsdGOL[11][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/5, 4/5, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., -2.2360679774997898, -2.2360679774997898 ],
d := [ 1, 1, 2, 2, -Sqrt(5), -Sqrt(5) ] );


# Galois orbit 12:
NsdGOL[12] := [];

NsdGOL[12][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 1/7, 5/7, 19/35, 4/35 ],
df := [ 1., 1.6180339887498949, 1.8019377358048381, 2.2469796037174672, 2.9155965021432566, 3.6356893708426314 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(7,3), xi(7,3,1), -(1+Sqrt(5))/2 *cs(7,3), E(35)+E(35)^4+E(35)^6+E(35)^11+E(35)^24+E(35)^29+E(35)^31+E(35)^34 ] );

NsdGOL[12][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 6/7, 2/7, 9/35, 24/35 ],
df := [ 1., 1.6180339887498949, 1.8019377358048381, 2.2469796037174672, 2.9155965021432566, 3.6356893708426314 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(7,3), xi(7,3,1), -(1+Sqrt(5))/2 *cs(7,3), E(35)+E(35)^4+E(35)^6+E(35)^11+E(35)^24+E(35)^29+E(35)^31+E(35)^34 ] );

NsdGOL[12][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 1/7, 5/7, 26/35, 11/35 ],
df := [ 1., 1.6180339887498949, 1.8019377358048381, 2.2469796037174672, 2.9155965021432566, 3.6356893708426314 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(7,3), xi(7,3,1), -(1+Sqrt(5))/2 *cs(7,3), E(35)+E(35)^4+E(35)^6+E(35)^11+E(35)^24+E(35)^29+E(35)^31+E(35)^34 ] );

NsdGOL[12][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 6/7, 2/7, 16/35, 31/35 ],
df := [ 1., 1.6180339887498949, 1.8019377358048381, 2.2469796037174672, 2.9155965021432566, 3.6356893708426314 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(7,3), xi(7,3,1), -(1+Sqrt(5))/2 *cs(7,3), E(35)+E(35)^4+E(35)^6+E(35)^11+E(35)^24+E(35)^29+E(35)^31+E(35)^34 ] );

NsdGOL[12][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/7, 5/7, 1/5, 12/35, 32/35 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -0.61803398874989468, -1.1136587663384188, -1.3887097671251647 ],
d := [ 1, -cs(7,3), xi(7,3,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(7,3), E(35)^3+E(35)^8+E(35)^13+E(35)^17+E(35)^18+E(35)^22+E(35)^27+E(35)^32 ] );

NsdGOL[12][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/7, 5/7, 4/5, 33/35, 18/35 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -0.61803398874989468, -1.1136587663384188, -1.3887097671251647 ],
d := [ 1, -cs(7,3), xi(7,3,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(7,3), E(35)^3+E(35)^8+E(35)^13+E(35)^17+E(35)^18+E(35)^22+E(35)^27+E(35)^32 ] );

NsdGOL[12][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 6/7, 2/7, 1/5, 2/35, 17/35 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -0.61803398874989468, -1.1136587663384188, -1.3887097671251647 ],
d := [ 1, -cs(7,3), xi(7,3,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(7,3), E(35)^3+E(35)^8+E(35)^13+E(35)^17+E(35)^18+E(35)^22+E(35)^27+E(35)^32 ] );

NsdGOL[12][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 6/7, 2/7, 4/5, 23/35, 3/35 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -0.61803398874989468, -1.1136587663384188, -1.3887097671251647 ],
d := [ 1, -cs(7,3), xi(7,3,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(7,3), E(35)^3+E(35)^8+E(35)^13+E(35)^17+E(35)^18+E(35)^22+E(35)^27+E(35)^32 ] );

NsdGOL[12][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 3/7, 1/35, 3/5, 2/7, 31/35 ],
df := [ 1., 0.55495813208737133, 0.89794112005051985, 1.6180339887498949, -1.246979603717467, -2.0176553820927365 ],
d := [ 1, xi(7,6,2), E(35)+E(35)^6+E(35)^9+E(35)^16+E(35)^19+E(35)^26+E(35)^29+E(35)^34, (1+Sqrt(5))/2 , -cs(7,1), -(1+Sqrt(5))/2 *cs(7,1) ] );

NsdGOL[12][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 3/7, 29/35, 2/5, 2/7, 24/35 ],
df := [ 1., 0.55495813208737133, 0.89794112005051985, 1.6180339887498949, -1.246979603717467, -2.0176553820927365 ],
d := [ 1, xi(7,6,2), E(35)+E(35)^6+E(35)^9+E(35)^16+E(35)^19+E(35)^26+E(35)^29+E(35)^34, (1+Sqrt(5))/2 , -cs(7,1), -(1+Sqrt(5))/2 *cs(7,1) ] );

NsdGOL[12][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 4/7, 6/35, 3/5, 5/7, 11/35 ],
df := [ 1., 0.55495813208737133, 0.89794112005051985, 1.6180339887498949, -1.246979603717467, -2.0176553820927365 ],
d := [ 1, xi(7,6,2), E(35)+E(35)^6+E(35)^9+E(35)^16+E(35)^19+E(35)^26+E(35)^29+E(35)^34, (1+Sqrt(5))/2 , -cs(7,1), -(1+Sqrt(5))/2 *cs(7,1) ] );

NsdGOL[12][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 4/7, 34/35, 2/5, 5/7, 4/35 ],
df := [ 1., 0.55495813208737133, 0.89794112005051985, 1.6180339887498949, -1.246979603717467, -2.0176553820927365 ],
d := [ 1, xi(7,6,2), E(35)+E(35)^6+E(35)^9+E(35)^16+E(35)^19+E(35)^26+E(35)^29+E(35)^34, (1+Sqrt(5))/2 , -cs(7,1), -(1+Sqrt(5))/2 *cs(7,1) ] );

NsdGOL[12][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/7, 1/35, 3/5, 1/7, 26/35 ],
df := [ 1., 0.4450418679126289, 0.72009286869937461, 1.6180339887498949, -0.80193773580483807, -1.2975625133933621 ],
d := [ 1, -cs(7,2), -(1+Sqrt(5))/2 *cs(7,2), (1+Sqrt(5))/2 , -xi(7,5,3), E(35)^4+E(35)^9+E(35)^11+E(35)^16+E(35)^19+E(35)^24+E(35)^26+E(35)^31 ] );

NsdGOL[12][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/7, 29/35, 2/5, 1/7, 19/35 ],
df := [ 1., 0.4450418679126289, 0.72009286869937461, 1.6180339887498949, -0.80193773580483807, -1.2975625133933621 ],
d := [ 1, -cs(7,2), -(1+Sqrt(5))/2 *cs(7,2), (1+Sqrt(5))/2 , -xi(7,5,3), E(35)^4+E(35)^9+E(35)^11+E(35)^16+E(35)^19+E(35)^24+E(35)^26+E(35)^31 ] );

NsdGOL[12][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/7, 6/35, 3/5, 6/7, 16/35 ],
df := [ 1., 0.4450418679126289, 0.72009286869937461, 1.6180339887498949, -0.80193773580483807, -1.2975625133933621 ],
d := [ 1, -cs(7,2), -(1+Sqrt(5))/2 *cs(7,2), (1+Sqrt(5))/2 , -xi(7,5,3), E(35)^4+E(35)^9+E(35)^11+E(35)^16+E(35)^19+E(35)^24+E(35)^26+E(35)^31 ] );

NsdGOL[12][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/7, 34/35, 2/5, 6/7, 9/35 ],
df := [ 1., 0.4450418679126289, 0.72009286869937461, 1.6180339887498949, -0.80193773580483807, -1.2975625133933621 ],
d := [ 1, -cs(7,2), -(1+Sqrt(5))/2 *cs(7,2), (1+Sqrt(5))/2 , -xi(7,5,3), E(35)^4+E(35)^9+E(35)^11+E(35)^16+E(35)^19+E(35)^24+E(35)^26+E(35)^31 ] );

NsdGOL[12][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 3/35, 8/35, 4/5, 2/7 ],
df := [ 1., 0.55495813208737133, 0.77067577837526924, -0.34298298796314974, -0.61803398874989468, -1.246979603717467 ],
d := [ 1, xi(7,6,2), -(1-Sqrt(5))/2 *cs(7,1), E(35)^2+E(35)^8+E(35)^12+E(35)^13+E(35)^22+E(35)^23+E(35)^27+E(35)^33, (1-Sqrt(5))/2 , -cs(7,1) ] );

NsdGOL[12][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 17/35, 22/35, 1/5, 2/7 ],
df := [ 1., 0.55495813208737133, 0.77067577837526924, -0.34298298796314974, -0.61803398874989468, -1.246979603717467 ],
d := [ 1, xi(7,6,2), -(1-Sqrt(5))/2 *cs(7,1), E(35)^2+E(35)^8+E(35)^12+E(35)^13+E(35)^22+E(35)^23+E(35)^27+E(35)^33, (1-Sqrt(5))/2 , -cs(7,1) ] );

NsdGOL[12][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 18/35, 13/35, 4/5, 5/7 ],
df := [ 1., 0.55495813208737133, 0.77067577837526924, -0.34298298796314974, -0.61803398874989468, -1.246979603717467 ],
d := [ 1, xi(7,6,2), -(1-Sqrt(5))/2 *cs(7,1), E(35)^2+E(35)^8+E(35)^12+E(35)^13+E(35)^22+E(35)^23+E(35)^27+E(35)^33, (1-Sqrt(5))/2 , -cs(7,1) ] );

NsdGOL[12][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 32/35, 27/35, 1/5, 5/7 ],
df := [ 1., 0.55495813208737133, 0.77067577837526924, -0.34298298796314974, -0.61803398874989468, -1.246979603717467 ],
d := [ 1, xi(7,6,2), -(1-Sqrt(5))/2 *cs(7,1), E(35)^2+E(35)^8+E(35)^12+E(35)^13+E(35)^22+E(35)^23+E(35)^27+E(35)^33, (1-Sqrt(5))/2 , -cs(7,1) ] );

NsdGOL[12][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 3/7, 12/35, 22/35, 1/5, 1/7 ],
df := [ 1., 0.4450418679126289, 0.49562477758852319, -0.27505100078674605, -0.61803398874989468, -0.80193773580483807 ],
d := [ 1, -cs(7,2), E(35)^2+E(35)^3+E(35)^12+E(35)^17+E(35)^18+E(35)^23+E(35)^32+E(35)^33, -(1-Sqrt(5))/2 *cs(7,2), (1-Sqrt(5))/2 , -xi(7,5,3) ] );

NsdGOL[12][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 3/7, 33/35, 8/35, 4/5, 1/7 ],
df := [ 1., 0.4450418679126289, 0.49562477758852319, -0.27505100078674605, -0.61803398874989468, -0.80193773580483807 ],
d := [ 1, -cs(7,2), E(35)^2+E(35)^3+E(35)^12+E(35)^17+E(35)^18+E(35)^23+E(35)^32+E(35)^33, -(1-Sqrt(5))/2 *cs(7,2), (1-Sqrt(5))/2 , -xi(7,5,3) ] );

NsdGOL[12][23] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 4/7, 2/35, 27/35, 1/5, 6/7 ],
df := [ 1., 0.4450418679126289, 0.49562477758852319, -0.27505100078674605, -0.61803398874989468, -0.80193773580483807 ],
d := [ 1, -cs(7,2), E(35)^2+E(35)^3+E(35)^12+E(35)^17+E(35)^18+E(35)^23+E(35)^32+E(35)^33, -(1-Sqrt(5))/2 *cs(7,2), (1-Sqrt(5))/2 , -xi(7,5,3) ] );

NsdGOL[12][24] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 4/7, 23/35, 13/35, 4/5, 6/7 ],
df := [ 1., 0.4450418679126289, 0.49562477758852319, -0.27505100078674605, -0.61803398874989468, -0.80193773580483807 ],
d := [ 1, -cs(7,2), E(35)^2+E(35)^3+E(35)^12+E(35)^17+E(35)^18+E(35)^23+E(35)^32+E(35)^33, -(1-Sqrt(5))/2 *cs(7,2), (1-Sqrt(5))/2 , -xi(7,5,3) ] );


# Galois orbit 13:
NsdGOL[13] := [];

NsdGOL[13][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/13, 2/13, 7/13, 6/13, 12/13 ],
df := [ 1., 1.941883634852104, 2.77091205130642, 3.4389051311943062, 3.9070415447687314, 4.1481149052793782 ],
d := [ 1, -cs(13,6), xi(13,3,1), xi(13,9,1), xi(13,5,1), xi(13,7,1) ] );

NsdGOL[13][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 9/13, 11/13, 6/13, 7/13, 1/13 ],
df := [ 1., 1.941883634852104, 2.77091205130642, 3.4389051311943062, 3.9070415447687314, 4.1481149052793782 ],
d := [ 1, -cs(13,6), xi(13,3,1), xi(13,9,1), xi(13,5,1), xi(13,7,1) ] );

NsdGOL[13][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/13, 9/13, 2/13, 5/13, 12/13 ],
df := [ 1., 1.42691971937724, 2.1361294934623114, -0.51496391547486398, -1.77091205130642, -2.0119854118170659 ],
d := [ 1, xi(13,10,2), xi(13,6,2), -xi(13,12,2), -cs(13,1), -xi(13,8,2) ] );

NsdGOL[13][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 12/13, 4/13, 11/13, 8/13, 1/13 ],
df := [ 1., 1.42691971937724, 2.1361294934623114, -0.51496391547486398, -1.77091205130642, -2.0119854118170659 ],
d := [ 1, xi(13,10,2), xi(13,6,2), -xi(13,12,2), -cs(13,1), -xi(13,8,2) ] );

NsdGOL[13][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 5/13, 7/13, 1/13, 8/13, 3/13 ],
df := [ 1., 0.36089200287989076, 1.2410733605106465, 1.4970214963422022, -0.70081027434145748, -1.4100200484265293 ],
d := [ 1, xi(13,1,3), xi(13,9,3), -cs(13,5), -xi(13,11,3), -xi(13,5,3) ] );

NsdGOL[13][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 8/13, 6/13, 12/13, 5/13, 10/13 ],
df := [ 1., 0.36089200287989076, 1.2410733605106465, 1.4970214963422022, -0.70081027434145748, -1.4100200484265293 ],
d := [ 1, xi(13,1,3), xi(13,9,3), -cs(13,5), -xi(13,11,3), -xi(13,5,3) ] );

NsdGOL[13][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 5/13, 4/13, 11/13, 10/13, 2/13 ],
df := [ 1., 0.29079022591492865, 0.56468078087914642, 0.80575414138979273, -1.1361294934623114, -1.2062312704272735 ],
d := [ 1, xi(13,12,4), xi(13,2,4), xi(13,10,4), -cs(13,2), -xi(13,6,4) ] );

NsdGOL[13][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 8/13, 9/13, 2/13, 3/13, 11/13 ],
df := [ 1., 0.29079022591492865, 0.56468078087914642, 0.80575414138979273, -1.1361294934623114, -1.2062312704272735 ],
d := [ 1, xi(13,12,4), xi(13,2,4), xi(13,10,4), -cs(13,2), -xi(13,6,4) ] );

NsdGOL[13][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 6/13, 5/13, 9/13, 3/13, 4/13 ],
df := [ 1., 0.70920977408507158, 0.88018135763075578, -0.25594813583155551, -0.49702149634220183, -1.0617022772213485 ],
d := [ 1, -cs(13,4), xi(13,9,5), -xi(13,1,5), -xi(13,11,5), -xi(13,7,5) ] );

NsdGOL[13][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 7/13, 8/13, 4/13, 10/13, 9/13 ],
df := [ 1., 0.70920977408507158, 0.88018135763075578, -0.25594813583155551, -0.49702149634220183, -1.0617022772213485 ],
d := [ 1, -cs(13,4), xi(13,9,5), -xi(13,1,5), -xi(13,11,5), -xi(13,7,5) ] );

NsdGOL[13][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 3/13, 10/13, 11/13, 7/13, 12/13 ],
df := [ 1., 0.46813641357442543, 0.82902841645431613, -0.24107336051064621, -0.66799307988788603, -0.9418836348521038 ],
d := [ 1, xi(13,2,6), xi(13,4,6), -cs(13,3), -xi(13,10,6), -xi(13,8,6) ] );

NsdGOL[13][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 10/13, 3/13, 2/13, 6/13, 1/13 ],
df := [ 1., 0.46813641357442543, 0.82902841645431613, -0.24107336051064621, -0.66799307988788603, -0.9418836348521038 ],
d := [ 1, xi(13,2,6), xi(13,4,6), -cs(13,3), -xi(13,10,6), -xi(13,8,6) ] );


# Galois orbit 14:
NsdGOL[14] := [];

NsdGOL[14][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 1/9, 1/9, 1/9, 1/3, 2/3 ],
df := [ 1., 2.8793852415718169, 2.8793852415718169, 2.8793852415718169, 4.4114741278097735, 5.4114741278097735 ],
d := [ 1, xi(9,5,1), xi(9,5,1), xi(9,5,1), xi(18,5,1), xi(18,7,1) ] );

NsdGOL[14][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 8/9, 8/9, 8/9, 2/3, 1/3 ],
df := [ 1., 2.8793852415718169, 2.8793852415718169, 2.8793852415718169, 4.4114741278097735, 5.4114741278097735 ],
d := [ 1, xi(9,5,1), xi(9,5,1), xi(9,5,1), xi(18,5,1), xi(18,7,1) ] );

NsdGOL[14][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/9, 4/9, 4/9, 2/3, 1/3 ],
df := [ 1., 0.65270364466613984, 0.65270364466613984, 0.65270364466613984, -0.22668159690567691, -1.226681596905677 ],
d := [ 1, xi(9,2,4), xi(9,2,4), xi(9,2,4), -xi(18,1,5), -xi(18,7,5) ] );

NsdGOL[14][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 2, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 5/9, 5/9, 5/9, 1/3, 2/3 ],
df := [ 1., 0.65270364466613984, 0.65270364466613984, 0.65270364466613984, -0.22668159690567691, -1.226681596905677 ],
d := [ 1, xi(9,2,4), xi(9,2,4), xi(9,2,4), -xi(18,1,5), -xi(18,7,5) ] );

NsdGOL[14][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 2, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 1/3, 2/3, 2/9, 2/9, 2/9 ],
df := [ 1., 0.81520746909590436, -0.18479253090409586, -0.53208888623795636, -0.53208888623795636, -0.53208888623795636 ],
d := [ 1, xi(18,5,7), -xi(18,1,7), -xi(9,8,2), -xi(9,8,2), -xi(9,8,2) ] );

NsdGOL[14][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 2, 2, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 2/3, 1/3, 7/9, 7/9, 7/9 ],
df := [ 1., 0.81520746909590436, -0.18479253090409586, -0.53208888623795636, -0.53208888623795636, -0.53208888623795636 ],
d := [ 1, xi(18,5,7), -xi(18,1,7), -xi(9,8,2), -xi(9,8,2), -xi(9,8,2) ] );


# Galois orbit 15:
NsdGOL[15] := [];

NsdGOL[15][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 1/7, 2/7, 4/7, 0, 2/3 ],
df := [ 1., 3.7912878474779177, 3.7912878474779177, 3.7912878474779177, 4.7912878474779159, 5.791287847477915 ],
d := [ 1, (3+Sqrt(21))/2 , (3+Sqrt(21))/2 , (3+Sqrt(21))/2 , (5+Sqrt(21))/2 , (7+Sqrt(21))/2  ] );

NsdGOL[15][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 3/7, 5/7, 6/7, 0, 1/3 ],
df := [ 1., 3.7912878474779177, 3.7912878474779177, 3.7912878474779177, 4.7912878474779159, 5.791287847477915 ],
d := [ 1, (3+Sqrt(21))/2 , (3+Sqrt(21))/2 , (3+Sqrt(21))/2 , (5+Sqrt(21))/2 , (7+Sqrt(21))/2  ] );

NsdGOL[15][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1 ]]
],
s := [ 0, 0, 1/3, 1/7, 2/7, 4/7 ],
df := [ 1., 0.20871215252207787, 1.2087121525220756, -0.7912878474779208, -0.7912878474779208, -0.7912878474779208 ],
d := [ 1, (5-Sqrt(21))/2 , (7-Sqrt(21))/2 , (3-Sqrt(21))/2 , (3-Sqrt(21))/2 , (3-Sqrt(21))/2  ] );

NsdGOL[15][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 1 ]]
],
s := [ 0, 0, 2/3, 3/7, 5/7, 6/7 ],
df := [ 1., 0.20871215252207787, 1.2087121525220756, -0.7912878474779208, -0.7912878474779208, -0.7912878474779208 ],
d := [ 1, (5-Sqrt(21))/2 , (7-Sqrt(21))/2 , (3-Sqrt(21))/2 , (3-Sqrt(21))/2 , (3-Sqrt(21))/2  ] );


# Galois orbit 16:
NsdGOL[16] := [];

NsdGOL[16][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/7, 5/7, 1/4, 11/28, 27/28 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -1., -1.8019377358048381, -2.2469796037174672 ],
d := [ 1, -cs(7,3), xi(7,3,1), -1, cs(7,3), -xi(7,3,1) ] );

NsdGOL[16][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/7, 5/7, 3/4, 25/28, 13/28 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -1., -1.8019377358048381, -2.2469796037174672 ],
d := [ 1, -cs(7,3), xi(7,3,1), -1, cs(7,3), -xi(7,3,1) ] );

NsdGOL[16][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 6/7, 2/7, 1/4, 3/28, 15/28 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -1., -1.8019377358048381, -2.2469796037174672 ],
d := [ 1, -cs(7,3), xi(7,3,1), -1, cs(7,3), -xi(7,3,1) ] );

NsdGOL[16][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 6/7, 2/7, 3/4, 17/28, 1/28 ],
df := [ 1., 1.8019377358048381, 2.2469796037174672, -1., -1.8019377358048381, -2.2469796037174672 ],
d := [ 1, -cs(7,3), xi(7,3,1), -1, cs(7,3), -xi(7,3,1) ] );

NsdGOL[16][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 1/28, 5/28, 3/4, 2/7 ],
df := [ 1., 0.55495813208737133, 1.246979603717467, -0.55495813208737133, -1., -1.246979603717467 ],
d := [ 1, xi(7,6,2), cs(7,1), -xi(7,6,2), -1, -cs(7,1) ] );

NsdGOL[16][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 15/28, 19/28, 1/4, 2/7 ],
df := [ 1., 0.55495813208737133, 1.246979603717467, -0.55495813208737133, -1., -1.246979603717467 ],
d := [ 1, xi(7,6,2), cs(7,1), -xi(7,6,2), -1, -cs(7,1) ] );

NsdGOL[16][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 13/28, 9/28, 3/4, 5/7 ],
df := [ 1., 0.55495813208737133, 1.246979603717467, -0.55495813208737133, -1., -1.246979603717467 ],
d := [ 1, xi(7,6,2), cs(7,1), -xi(7,6,2), -1, -cs(7,1) ] );

NsdGOL[16][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 27/28, 23/28, 1/4, 5/7 ],
df := [ 1., 0.55495813208737133, 1.246979603717467, -0.55495813208737133, -1., -1.246979603717467 ],
d := [ 1, xi(7,6,2), cs(7,1), -xi(7,6,2), -1, -cs(7,1) ] );

NsdGOL[16][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 11/28, 19/28, 1/7, 1/4 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, -0.4450418679126289, -0.80193773580483807, -1. ],
d := [ 1, -cs(7,2), xi(7,5,3), cs(7,2), -xi(7,5,3), -1 ] );

NsdGOL[16][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 25/28, 5/28, 1/7, 3/4 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, -0.4450418679126289, -0.80193773580483807, -1. ],
d := [ 1, -cs(7,2), xi(7,5,3), cs(7,2), -xi(7,5,3), -1 ] );

NsdGOL[16][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 3/28, 23/28, 6/7, 1/4 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, -0.4450418679126289, -0.80193773580483807, -1. ],
d := [ 1, -cs(7,2), xi(7,5,3), cs(7,2), -xi(7,5,3), -1 ] );

NsdGOL[16][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 17/28, 9/28, 6/7, 3/4 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, -0.4450418679126289, -0.80193773580483807, -1. ],
d := [ 1, -cs(7,2), xi(7,5,3), cs(7,2), -xi(7,5,3), -1 ] );


# Galois orbit 17:
NsdGOL[17] := [];

NsdGOL[17][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 2, 1 ],
  [ 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 1/9, 2/3, 4/9, 1/3, 7/9 ],
df := [ 1., 0.34729635533386038, 1., 1.5320888862379562, -1., -1.8793852415718169 ],
d := [ 1, cs(9,2), 1, cs(9,1), -1, cs(9,4) ] );

NsdGOL[17][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 2, 1 ],
  [ 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 2, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0 ]]
],
s := [ 0, 8/9, 1/3, 5/9, 2/3, 2/9 ],
df := [ 1., 0.34729635533386038, 1., 1.5320888862379562, -1., -1.8793852415718169 ],
d := [ 1, cs(9,2), 1, cs(9,1), -1, cs(9,4) ] );


# Galois orbit 18:
NsdGOL[18] := [];

NsdGOL[18][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/16, 1/4, 3/4, 5/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/16, 1/4, 3/4, 13/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 7/16, 1/4, 3/4, 3/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 7/16, 1/4, 3/4, 11/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 9/16, 1/4, 3/4, 5/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 9/16, 1/4, 3/4, 13/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 15/16, 1/4, 3/4, 3/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[18][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 15/16, 1/4, 3/4, 11/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );


# Galois orbit 19:
NsdGOL[19] := [];

NsdGOL[19][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/16, 1/4, 3/4, 7/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/16, 1/4, 3/4, 15/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 5/16, 1/4, 3/4, 1/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 5/16, 1/4, 3/4, 9/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 11/16, 1/4, 3/4, 7/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 11/16, 1/4, 3/4, 15/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 13/16, 1/4, 3/4, 1/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );

NsdGOL[19][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 13/16, 1/4, 3/4, 9/16 ],
df := [ 1., 1., 1.4142135623730949, -1., -1., -1.4142135623730949 ],
d := [ 1, 1, Sqrt(2), -1, -1, -Sqrt(2) ] );


# Galois orbit 20:
NsdGOL[20] := [];

NsdGOL[20][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/3, 1/3, 1/4, 7/12, 7/12 ],
df := [ 1., 1., 1., -1., -1., -1. ],
d := [ 1, 1, 1, -1, -1, -1 ] );

NsdGOL[20][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/3, 1/3, 3/4, 1/12, 1/12 ],
df := [ 1., 1., 1., -1., -1., -1. ],
d := [ 1, 1, 1, -1, -1, -1 ] );

NsdGOL[20][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 2/3, 2/3, 1/4, 11/12, 11/12 ],
df := [ 1., 1., 1., -1., -1., -1. ],
d := [ 1, 1, 1, -1, -1, -1 ] );

NsdGOL[20][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 2/3, 2/3, 3/4, 5/12, 5/12 ],
df := [ 1., 1., 1., -1., -1., -1. ],
d := [ 1, 1, 1, -1, -1, -1 ] );



==> anc/NsdGOL7.g <==
#Rank = 7
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/7, 1/7, 2/7, 2/7, 4/7, 4/7 ],
df := [ 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 3/7, 5/7, 5/7, 6/7, 6/7 ],
df := [ 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 1/32, 1/32, 1/4, 3/4, 21/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 15/32, 15/32, 1/4, 3/4, 27/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[2][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 17/32, 17/32, 1/4, 3/4, 5/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[2][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 31/32, 31/32, 1/4, 3/4, 11/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[2][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 7/32, 7/32, 19/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[2][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 9/32, 9/32, 29/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[2][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 23/32, 23/32, 3/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[2][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 25/32, 25/32, 13/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[2][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 3/32, 3/32, 1/2, 1/4, 3/4, 31/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[2][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 13/32, 13/32, 1/2, 1/4, 3/4, 17/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[2][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/32, 1/4, 3/4, 11/32, 11/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[2][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 9/32, 1/4, 3/4, 5/32, 5/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[2][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 23/32, 1/4, 3/4, 27/32, 27/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[2][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 25/32, 1/4, 3/4, 21/32, 21/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[2][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 19/32, 19/32, 1/2, 1/4, 3/4, 15/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[2][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 29/32, 29/32, 1/2, 1/4, 3/4, 1/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 3/32, 3/32, 1/4, 3/4, 15/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 13/32, 13/32, 1/4, 3/4, 1/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[3][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 19/32, 19/32, 1/4, 3/4, 31/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[3][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 29/32, 29/32, 1/4, 3/4, 17/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[3][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 5/32, 5/32, 25/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[3][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 11/32, 11/32, 23/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[3][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 21/32, 21/32, 9/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[3][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 27/32, 27/32, 7/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[3][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 7/32, 7/32, 1/2, 1/4, 3/4, 3/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[3][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 9/32, 9/32, 1/2, 1/4, 3/4, 13/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[3][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/32, 1/4, 3/4, 1/32, 1/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[3][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 11/32, 1/4, 3/4, 15/32, 15/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[3][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 21/32, 1/4, 3/4, 17/32, 17/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[3][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 27/32, 1/4, 3/4, 31/32, 31/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[3][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 23/32, 23/32, 1/2, 1/4, 3/4, 19/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[3][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 25/32, 25/32, 1/2, 1/4, 3/4, 29/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 5/32, 5/32, 1/4, 3/4, 25/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 11/32, 11/32, 1/4, 3/4, 23/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[4][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 21/32, 21/32, 1/4, 3/4, 9/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[4][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 27/32, 27/32, 1/4, 3/4, 7/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[4][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/32, 3/32, 15/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[4][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 13/32, 13/32, 1/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[4][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 19/32, 19/32, 31/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[4][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 29/32, 29/32, 17/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[4][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 1/32, 1/32, 1/2, 1/4, 3/4, 5/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[4][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 15/32, 15/32, 1/2, 1/4, 3/4, 11/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[4][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/32, 1/4, 3/4, 7/32, 7/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[4][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 13/32, 1/4, 3/4, 9/32, 9/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[4][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 19/32, 1/4, 3/4, 23/32, 23/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[4][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 29/32, 1/4, 3/4, 25/32, 25/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[4][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 17/32, 17/32, 1/2, 1/4, 3/4, 21/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[4][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 31/32, 31/32, 1/2, 1/4, 3/4, 27/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 7/32, 7/32, 1/4, 3/4, 19/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 9/32, 9/32, 1/4, 3/4, 29/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 23/32, 23/32, 1/4, 3/4, 3/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 1/2, 25/32, 25/32, 1/4, 3/4, 13/32 ],
df := [ 1., 1., 1.8477590650225735, 1.8477590650225735, 2.4142135623730949, 2.4142135623730949, 2.6131259297527532 ],
d := [ 1, 1, cs(16,1), cs(16,1),  1+Sqrt(2) ,  1+Sqrt(2) , Sqrt(2)*cs(16,1) ] );

NsdGOL[5][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/32, 1/32, 21/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[5][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 15/32, 15/32, 27/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[5][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 17/32, 17/32, 5/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[5][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 31/32, 31/32, 11/32 ],
df := [ 1., 1., 2.4142135623730949, 2.4142135623730949, -1.8477590650225735, -1.8477590650225735, -2.6131259297527532 ],
d := [ 1, 1,  1+Sqrt(2) ,  1+Sqrt(2) , -cs(16,1), -cs(16,1), -Sqrt(2)*cs(16,1) ] );

NsdGOL[5][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 5/32, 5/32, 1/2, 1/4, 3/4, 9/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[5][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 11/32, 11/32, 1/2, 1/4, 3/4, 7/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[5][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/32, 1/4, 3/4, 29/32, 29/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[5][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 15/32, 1/4, 3/4, 19/32, 19/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[5][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 17/32, 1/4, 3/4, 13/32, 13/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[5][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 31/32, 1/4, 3/4, 3/32, 3/32 ],
df := [ 1., 1., 1.0823922002923938, -0.41421356237309503, -0.41421356237309503, -0.76536686473017956, -0.76536686473017956 ],
d := [ 1, 1, (2-Sqrt(2) )*cs(16,1),  1-Sqrt(2) ,  1-Sqrt(2) , -cs(16,3), -cs(16,3) ] );

NsdGOL[5][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 21/32, 21/32, 1/2, 1/4, 3/4, 25/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );

NsdGOL[5][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0 ]]
],
s := [ 0, 27/32, 27/32, 1/2, 1/4, 3/4, 23/32 ],
df := [ 1., 0.76536686473017956, 0.76536686473017956, 1., -0.41421356237309503, -0.41421356237309503, -1.0823922002923938 ],
d := [ 1, cs(16,3), cs(16,3), 1,  1-Sqrt(2) ,  1-Sqrt(2) , (-2+Sqrt(2) )*cs(16,1) ] );


# Galois orbit 6:
NsdGOL[6] := [];

NsdGOL[6][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/7, 2/7, 4/7, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2.6457513110645907, 2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, Sqrt(7), Sqrt(7) ] );

NsdGOL[6][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 3/7, 5/7, 6/7, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2.6457513110645907, 2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, Sqrt(7), Sqrt(7) ] );

NsdGOL[6][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/7, 2/7, 4/7, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., -2.6457513110645907, -2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, -Sqrt(7), -Sqrt(7) ] );

NsdGOL[6][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 3/7, 5/7, 6/7, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., -2.6457513110645907, -2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, -Sqrt(7), -Sqrt(7) ] );


# Galois orbit 7:
NsdGOL[7] := [];

NsdGOL[7][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/7, 2/7, 4/7, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2.6457513110645907, 2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, Sqrt(7), Sqrt(7) ] );

NsdGOL[7][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 3/7, 5/7, 6/7, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2.6457513110645907, 2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, Sqrt(7), Sqrt(7) ] );

NsdGOL[7][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/7, 2/7, 4/7, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., -2.6457513110645907, -2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, -Sqrt(7), -Sqrt(7) ] );

NsdGOL[7][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 3/7, 5/7, 6/7, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., -2.6457513110645907, -2.6457513110645907 ],
d := [ 1, 1, 2, 2, 2, -Sqrt(7), -Sqrt(7) ] );


# Galois orbit 8:
NsdGOL[8] := [];

NsdGOL[8][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/5, 13/15, 0, 3/5, 2/3, 1/5 ],
df := [ 1., 1.9562952014676114, 2.8270909152852015, 3.5743291902175054, 4.165352128002918, 4.5743291902175045, 4.783386116752812 ],
d := [ 1, -cs(15,7), xi(15,3,1), xi(15,11,1), xi(15,5,1), (1+Sqrt(5))/2 *xi(15,3,1), (3+Sqrt(5))/2 *cs(15,1) ] );

NsdGOL[8][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/5, 2/15, 0, 2/5, 1/3, 4/5 ],
df := [ 1., 1.9562952014676114, 2.8270909152852015, 3.5743291902175054, 4.165352128002918, 4.5743291902175045, 4.783386116752812 ],
d := [ 1, -cs(15,7), xi(15,3,1), xi(15,11,1), xi(15,5,1), (1+Sqrt(5))/2 *xi(15,3,1), (3+Sqrt(5))/2 *cs(15,1) ] );

NsdGOL[8][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 2/5, 1/5, 11/15, 1/3, 2/5, 0 ],
df := [ 1., 0.51117029743251452, 2.129204286182409, 2.3382612127177165, -1.4451249040350969, -1.827090915285202, -2.4451249040350964 ],
d := [ 1, (3-Sqrt(5))/2 *cs(15,2), xi(15,10,2), xi(15,6,2), (1-Sqrt(5))/2 *xi(15,6,2), -cs(15,1), -xi(15,8,2) ] );

NsdGOL[8][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 3/5, 4/5, 4/15, 2/3, 3/5, 0 ],
df := [ 1., 0.51117029743251452, 2.129204286182409, 2.3382612127177165, -1.4451249040350969, -1.827090915285202, -2.4451249040350964 ],
d := [ 1, (3-Sqrt(5))/2 *cs(15,2), xi(15,10,2), xi(15,6,2), (1-Sqrt(5))/2 *xi(15,6,2), -cs(15,1), -xi(15,8,2) ] );

NsdGOL[8][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 7/15, 2/3, 4/5, 2/5, 4/5 ],
df := [ 1., 0.27977277603217754, 0.79094307346469195, 1.2797727760321771, -0.54731813925302464, -1.1653521280029191, -1.3382612127177167 ],
d := [ 1, xi(15,14,4), -(1-Sqrt(5))/2 *xi(15,6,4), xi(15,6,4), (3+Sqrt(5))/2 *cs(15,4), -xi(15,10,4), -cs(15,2) ] );

NsdGOL[8][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 8/15, 1/3, 1/5, 3/5, 1/5 ],
df := [ 1., 0.27977277603217754, 0.79094307346469195, 1.2797727760321771, -0.54731813925302464, -1.1653521280029191, -1.3382612127177167 ],
d := [ 1, xi(15,14,4), -(1-Sqrt(5))/2 *xi(15,6,4), xi(15,6,4), (3+Sqrt(5))/2 *cs(15,4), -xi(15,10,4), -cs(15,2) ] );

NsdGOL[8][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 2/5, 2/3, 1/5, 0, 2/5, 1/15 ],
df := [ 1., 0.20905692653530755, 0.59102293778541237, 0.87079571381758991, -0.40897706221458718, -0.74723827493230432, -0.95629520146761182 ],
d := [ 1, -cs(15,4), xi(15,3,7), xi(15,5,7), -xi(15,13,7), (3-Sqrt(5))/2 *cs(15,7), -(1+Sqrt(5))/2 *xi(15,3,7) ] );

NsdGOL[8][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 3/5, 1/3, 4/5, 0, 3/5, 14/15 ],
df := [ 1., 0.20905692653530755, 0.59102293778541237, 0.87079571381758991, -0.40897706221458718, -0.74723827493230432, -0.95629520146761182 ],
d := [ 1, -cs(15,4), xi(15,3,7), xi(15,5,7), -xi(15,13,7), (3-Sqrt(5))/2 *cs(15,7), -(1+Sqrt(5))/2 *xi(15,3,7) ] );


# Galois orbit 9:
NsdGOL[9] := [];

NsdGOL[9][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 1/2, 1/2, 1/4, 1/4, 5/8, 0 ],
df := [ 1., 2.4142135623730949, 2.4142135623730949, 3.4142135623730949, 3.4142135623730949, 4.8284271247461898, 5.8284271247461898 ],
d := [ 1,  1+Sqrt(2) ,  1+Sqrt(2) ,  2+Sqrt(2) ,  2+Sqrt(2) ,  2+2*Sqrt(2) ,  3+2*Sqrt(2)  ] );

NsdGOL[9][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ],
  [ 1, 0, 0, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2 ]]
],
s := [ 0, 1/2, 1/2, 3/4, 3/4, 3/8, 0 ],
df := [ 1., 2.4142135623730949, 2.4142135623730949, 3.4142135623730949, 3.4142135623730949, 4.8284271247461898, 5.8284271247461898 ],
d := [ 1,  1+Sqrt(2) ,  1+Sqrt(2) ,  2+Sqrt(2) ,  2+Sqrt(2) ,  2+2*Sqrt(2) ,  3+2*Sqrt(2)  ] );

NsdGOL[9][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 2 ]]
],
s := [ 0, 0, 1/4, 1/4, 1/2, 1/2, 1/8 ],
df := [ 1., 0.17157287525380993, 0.58578643762690508, 0.58578643762690508, -0.41421356237309503, -0.41421356237309503, -0.82842712474619007 ],
d := [ 1,  3-2*Sqrt(2) ,  2-Sqrt(2) ,  2-Sqrt(2) ,  1-Sqrt(2) ,  1-Sqrt(2) ,  2-2*Sqrt(2)  ] );

NsdGOL[9][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 2 ]]
],
s := [ 0, 0, 3/4, 3/4, 1/2, 1/2, 7/8 ],
df := [ 1., 0.17157287525380993, 0.58578643762690508, 0.58578643762690508, -0.41421356237309503, -0.41421356237309503, -0.82842712474619007 ],
d := [ 1,  3-2*Sqrt(2) ,  2-Sqrt(2) ,  2-Sqrt(2) ,  1-Sqrt(2) ,  1-Sqrt(2) ,  2-2*Sqrt(2)  ] );


# Galois orbit 10:
NsdGOL[10] := [];

NsdGOL[10][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 2 ]]
],
s := [ 0, 1/11, 4/11, 4/11, 3/11, 6/11, 10/11 ],
df := [ 1., 2.9189859472289958, 3.5133370916661355, 3.5133370916661355, 4.6014930128913578, 5.9112144807819282, 6.7420445067857004 ],
d := [ 1, xi(22,3,1), xi(11,5,1), xi(11,5,1), xi(22,5,1), xi(22,7,1), xi(22,9,1) ] );

NsdGOL[10][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 2 ]]
],
s := [ 0, 10/11, 7/11, 7/11, 8/11, 5/11, 1/11 ],
df := [ 1., 2.9189859472289958, 3.5133370916661355, 3.5133370916661355, 4.6014930128913578, 5.9112144807819282, 6.7420445067857004 ],
d := [ 1, xi(22,3,1), xi(11,5,1), xi(11,5,1), xi(22,5,1), xi(22,7,1), xi(22,9,1) ] );

NsdGOL[10][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 4/11, 2/11, 8/11, 10/11, 10/11, 3/11 ],
df := [ 1., 0.34258472568163745, 2.0250917913440007, 2.3097214678905713, -1.2036156237755646, -1.2036156237755646, -1.5764012215473571 ],
d := [ 1, xi(22,1,3), xi(22,7,3), xi(22,9,3), -xi(11,7,3), -xi(11,7,3), -xi(22,5,3) ] );

NsdGOL[10][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 7/11, 9/11, 3/11, 1/11, 1/11, 8/11 ],
df := [ 1., 0.34258472568163745, 2.0250917913440007, 2.3097214678905713, -1.2036156237755646, -1.2036156237755646, -1.5764012215473571 ],
d := [ 1, xi(22,1,3), xi(22,7,3), xi(22,9,3), -xi(11,7,3), -xi(11,7,3), -xi(22,5,3) ] );

NsdGOL[10][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 5/11, 2/11, 2/11, 6/11, 7/11, 3/11 ],
df := [ 1., 0.21732076897616615, 0.76352111843336812, 0.76352111843336812, 1.2846296765465712, -0.63435627068242373, -1.4651862966861962 ],
d := [ 1, xi(22,1,5), xi(11,3,5), xi(11,3,5), xi(22,7,5), -xi(22,3,5), -xi(22,9,5) ] );

NsdGOL[10][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 6/11, 9/11, 9/11, 5/11, 4/11, 8/11 ],
df := [ 1., 0.21732076897616615, 0.76352111843336812, 0.76352111843336812, 1.2846296765465712, -0.63435627068242373, -1.4651862966861962 ],
d := [ 1, xi(22,1,5), xi(11,3,5), xi(11,3,5), xi(22,7,5), -xi(22,3,5), -xi(22,9,5) ] );

NsdGOL[10][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 2, 2, 1, 1, 2 ],
  [ 0, 1, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 2, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 4/11, 7/11, 2/11, 5/11, 5/11, 1/11 ],
df := [ 1., 0.16916997399622802, 0.49380477678808199, 0.77843445333465255, -0.5943511444371401, -0.5943511444371401, -1.1405514938943422 ],
d := [ 1, xi(22,1,7), xi(22,3,7), xi(22,5,7), -xi(11,2,4), -xi(11,2,4), -xi(22,9,7) ] );

NsdGOL[10][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 2, 2, 1, 1, 2 ],
  [ 0, 1, 2, 2, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 2, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1 ],
  [ 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 7/11, 4/11, 9/11, 6/11, 6/11, 10/11 ],
df := [ 1., 0.16916997399622802, 0.49380477678808199, 0.77843445333465255, -0.5943511444371401, -0.5943511444371401, -1.1405514938943422 ],
d := [ 1, xi(22,1,7), xi(22,3,7), xi(22,5,7), -xi(11,2,4), -xi(11,2,4), -xi(22,9,7) ] );

NsdGOL[10][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 1, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 5/11, 10/11, 3/11, 3/11, 9/11, 2/11 ],
df := [ 1., 0.14832296034141068, 0.43295263688798125, 0.52110855811320289, 0.52110855811320289, -0.68250706566236197, -0.87676883100258907 ],
d := [ 1, xi(22,1,9), xi(22,3,9), xi(11,10,2), xi(11,10,2), -xi(22,5,9), -xi(22,7,9) ] );

NsdGOL[10][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 1, 2, 1, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 6/11, 1/11, 8/11, 8/11, 2/11, 9/11 ],
df := [ 1., 0.14832296034141068, 0.43295263688798125, 0.52110855811320289, 0.52110855811320289, -0.68250706566236197, -0.87676883100258907 ],
d := [ 1, xi(22,1,9), xi(22,3,9), xi(11,10,2), xi(11,10,2), -xi(22,5,9), -xi(22,7,9) ] );



==> anc/NsdGOL8.g <==
#Rank = 8
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2, 1/4, 1/4, 1/4, 3/4 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[1][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2, 1/4, 3/4, 3/4, 3/4 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2, 1/4, 1/4, 1/4, 3/4 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[2][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2, 1/4, 3/4, 3/4, 3/4 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/8, 1/8, 3/8, 3/8 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 5/8, 5/8, 7/8, 7/8 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/8, 1/8, 7/8, 7/8 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/8, 3/8, 5/8, 5/8 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 1/4, 1/16, 1/16, 9/16, 9/16 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 1/4, 5/16, 5/16, 13/16, 13/16 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 3/4, 3/4, 3/16, 3/16, 11/16, 11/16 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 3/4, 3/4, 7/16, 7/16, 15/16, 15/16 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 6:
NsdGOL[6] := [];

NsdGOL[6][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2, 2/5, 2/5, 2/5, 9/10 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[6][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2, 3/5, 3/5, 3/5, 1/10 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[6][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2, 1/5, 1/5, 1/5, 7/10 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[6][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/2, 4/5, 4/5, 4/5, 3/10 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 7:
NsdGOL[7] := [];

NsdGOL[7][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2, 2/5, 9/10, 9/10, 9/10 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[7][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2, 3/5, 1/10, 1/10, 1/10 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[7][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2, 1/5, 7/10, 7/10, 7/10 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[7][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/2, 1/2, 4/5, 3/10, 3/10, 3/10 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 8:
NsdGOL[8] := [];

NsdGOL[8][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 3/4, 2/5, 2/5, 3/20, 13/20 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[8][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 3/4, 3/5, 3/5, 7/20, 17/20 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[8][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 3/4, 1/5, 1/5, 9/20, 19/20 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[8][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 3/4, 4/5, 4/5, 1/20, 11/20 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 9:
NsdGOL[9] := [];

NsdGOL[9][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 1/4, 2/5, 9/10, 13/20, 13/20 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[9][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 1/4, 3/5, 1/10, 17/20, 17/20 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[9][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/4, 3/4, 2/5, 9/10, 3/20, 3/20 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[9][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/4, 3/4, 3/5, 1/10, 7/20, 7/20 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[9][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 1/4, 1/5, 7/10, 9/20, 9/20 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[9][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 1/4, 4/5, 3/10, 1/20, 1/20 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[9][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/4, 3/4, 1/5, 7/10, 19/20, 19/20 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[9][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/4, 3/4, 4/5, 3/10, 11/20, 11/20 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 10:
NsdGOL[10] := [];

NsdGOL[10][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8, 2/5, 9/10, 21/40, 21/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8, 3/5, 1/10, 29/40, 29/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8, 2/5, 9/10, 31/40, 31/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8, 3/5, 1/10, 39/40, 39/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8, 2/5, 9/10, 1/40, 1/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8, 3/5, 1/10, 9/40, 9/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8, 2/5, 9/10, 11/40, 11/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8, 3/5, 1/10, 19/40, 19/40 ],
df := [ 1., 1., 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949 ],
d := [ 1, 1, 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2  ] );

NsdGOL[10][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8, 1/5, 7/10, 13/40, 13/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8, 4/5, 3/10, 37/40, 37/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8, 1/5, 7/10, 23/40, 23/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8, 4/5, 3/10, 7/40, 7/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8, 1/5, 7/10, 33/40, 33/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8, 4/5, 3/10, 17/40, 17/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8, 1/5, 7/10, 3/40, 3/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[10][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8, 4/5, 3/10, 27/40, 27/40 ],
df := [ 1., 1., 1., 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, 1, 1, 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 11:
NsdGOL[11] := [];

NsdGOL[11][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 1/4, 2/5, 2/5, 13/20, 13/20, 4/5, 1/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[11][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 1/4, 3/5, 3/5, 17/20, 17/20, 1/5, 9/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[11][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 3/4, 2/5, 2/5, 3/20, 3/20, 4/5, 11/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[11][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 3/4, 3/5, 3/5, 7/20, 7/20, 1/5, 19/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[11][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 2/5, 3/20, 3/4, 1/5, 1/5, 19/20, 19/20 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[11][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 2/5, 13/20, 1/4, 1/5, 1/5, 9/20, 9/20 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[11][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 3/5, 7/20, 3/4, 4/5, 4/5, 11/20, 11/20 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[11][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 3/5, 17/20, 1/4, 4/5, 4/5, 1/20, 1/20 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 12:
NsdGOL[12] := [];

NsdGOL[12][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 1/4, 2/5, 3/5, 13/20, 17/20, 0, 1/4 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[12][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ]]
],
s := [ 0, 3/4, 2/5, 3/5, 3/20, 7/20, 0, 3/4 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2  ] );

NsdGOL[12][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 1/4, 1/4, 1/5, 4/5, 1/20, 9/20 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[12][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 3/4, 3/4, 1/5, 4/5, 11/20, 19/20 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., -0.61803398874989468, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 13:
NsdGOL[13] := [];

NsdGOL[13][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 1/3, 2/3, 0, 1/2 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );


# Galois orbit 14:
NsdGOL[14] := [];

NsdGOL[14][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/3, 2/3, 2/3, 0, 1/2 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );


# Galois orbit 15:
NsdGOL[15] := [];

NsdGOL[15][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 0, 0, 1/3, 2/3, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );


# Galois orbit 16:
NsdGOL[16] := [];

NsdGOL[16][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/3, 1/3, 2/3, 2/3, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );


# Galois orbit 17:
NsdGOL[17] := [];

NsdGOL[17][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 0, 1/9, 4/9, 7/9, 0, 1/2 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );

NsdGOL[17][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 0, 2/9, 5/9, 8/9, 0, 1/2 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );


# Galois orbit 18:
NsdGOL[18] := [];

NsdGOL[18][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 0, 1/9, 4/9, 7/9, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );

NsdGOL[18][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 0, 2/9, 5/9, 8/9, 1/4, 3/4 ],
df := [ 1., 1., 2., 2., 2., 2., 3., 3. ],
d := [ 1, 1, 2, 2, 2, 2, 3, 3 ] );


# Galois orbit 19:
NsdGOL[19] := [];

NsdGOL[19][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 1/3, 7/12, 2/9, 17/36, 2/3, 11/12 ],
df := [ 1., 1., 1.8793852415718169, 1.8793852415718169, 2.5320888862379567, 2.5320888862379567, 2.8793852415718169, 2.8793852415718169 ],
d := [ 1, 1, -cs(9,4), -cs(9,4), xi(9,3,1), xi(9,3,1), xi(9,5,1), xi(9,5,1) ] );

NsdGOL[19][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 2/3, 11/12, 7/9, 1/36, 1/3, 7/12 ],
df := [ 1., 1., 1.8793852415718169, 1.8793852415718169, 2.5320888862379567, 2.5320888862379567, 2.8793852415718169, 2.8793852415718169 ],
d := [ 1, 1, -cs(9,4), -cs(9,4), xi(9,3,1), xi(9,3,1), xi(9,5,1), xi(9,5,1) ] );

NsdGOL[19][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 1/3, 1/12, 2/9, 35/36, 2/3, 5/12 ],
df := [ 1., 1., 1.8793852415718169, 1.8793852415718169, 2.5320888862379567, 2.5320888862379567, 2.8793852415718169, 2.8793852415718169 ],
d := [ 1, 1, -cs(9,4), -cs(9,4), xi(9,3,1), xi(9,3,1), xi(9,5,1), xi(9,5,1) ] );

NsdGOL[19][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 2/3, 5/12, 7/9, 19/36, 1/3, 1/12 ],
df := [ 1., 1., 1.8793852415718169, 1.8793852415718169, 2.5320888862379567, 2.5320888862379567, 2.8793852415718169, 2.8793852415718169 ],
d := [ 1, 1, -cs(9,4), -cs(9,4), xi(9,3,1), xi(9,3,1), xi(9,5,1), xi(9,5,1) ] );

NsdGOL[19][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/4, 4/9, 25/36, 1/3, 7/12, 2/3, 11/12 ],
df := [ 1., 1., 1.3472963553338606, 1.3472963553338606, -0.53208888623795636, -0.53208888623795636, -1.5320888862379562, -1.5320888862379562 ],
d := [ 1, 1, xi(9,6,2), xi(9,6,2), -xi(9,8,2), -xi(9,8,2), -cs(9,1), -cs(9,1) ] );

NsdGOL[19][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/4, 5/9, 29/36, 2/3, 11/12, 1/3, 7/12 ],
df := [ 1., 1., 1.3472963553338606, 1.3472963553338606, -0.53208888623795636, -0.53208888623795636, -1.5320888862379562, -1.5320888862379562 ],
d := [ 1, 1, xi(9,6,2), xi(9,6,2), -xi(9,8,2), -xi(9,8,2), -cs(9,1), -cs(9,1) ] );

NsdGOL[19][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/4, 4/9, 7/36, 1/3, 1/12, 2/3, 5/12 ],
df := [ 1., 1., 1.3472963553338606, 1.3472963553338606, -0.53208888623795636, -0.53208888623795636, -1.5320888862379562, -1.5320888862379562 ],
d := [ 1, 1, xi(9,6,2), xi(9,6,2), -xi(9,8,2), -xi(9,8,2), -cs(9,1), -cs(9,1) ] );

NsdGOL[19][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/4, 5/9, 11/36, 2/3, 5/12, 1/3, 1/12 ],
df := [ 1., 1., 1.3472963553338606, 1.3472963553338606, -0.53208888623795636, -0.53208888623795636, -1.5320888862379562, -1.5320888862379562 ],
d := [ 1, 1, xi(9,6,2), xi(9,6,2), -xi(9,8,2), -xi(9,8,2), -cs(9,1), -cs(9,1) ] );

NsdGOL[19][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/12, 3/4, 2/3, 5/12, 1/9, 31/36 ],
df := [ 1., 0.65270364466613984, 0.65270364466613984, 1., -0.34729635533386038, -0.34729635533386038, -0.87938524157181663, -0.87938524157181663 ],
d := [ 1, xi(9,2,4), xi(9,2,4), 1, -cs(9,2), -cs(9,2), -xi(9,6,4), -xi(9,6,4) ] );

NsdGOL[19][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ]]
],
s := [ 0, 1/3, 7/12, 1/4, 2/3, 11/12, 1/9, 13/36 ],
df := [ 1., 0.65270364466613984, 0.65270364466613984, 1., -0.34729635533386038, -0.34729635533386038, -0.87938524157181663, -0.87938524157181663 ],
d := [ 1, xi(9,2,4), xi(9,2,4), 1, -cs(9,2), -cs(9,2), -xi(9,6,4), -xi(9,6,4) ] );

NsdGOL[19][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ]]
],
s := [ 0, 2/3, 5/12, 3/4, 1/3, 1/12, 8/9, 23/36 ],
df := [ 1., 0.65270364466613984, 0.65270364466613984, 1., -0.34729635533386038, -0.34729635533386038, -0.87938524157181663, -0.87938524157181663 ],
d := [ 1, xi(9,2,4), xi(9,2,4), 1, -cs(9,2), -cs(9,2), -xi(9,6,4), -xi(9,6,4) ] );

NsdGOL[19][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ]]
],
s := [ 0, 2/3, 11/12, 1/4, 1/3, 7/12, 8/9, 5/36 ],
df := [ 1., 0.65270364466613984, 0.65270364466613984, 1., -0.34729635533386038, -0.34729635533386038, -0.87938524157181663, -0.87938524157181663 ],
d := [ 1, xi(9,2,4), xi(9,2,4), 1, -cs(9,2), -cs(9,2), -xi(9,6,4), -xi(9,6,4) ] );


# Galois orbit 20:
NsdGOL[20] := [];

NsdGOL[20][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 2/5, 2/5, 4/5, 4/5, 4/5, 1/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949, 2.6180339887498949, 4.2360679774997898 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  2+Sqrt(5)  ] );

NsdGOL[20][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 3/5, 3/5, 1/5, 1/5, 1/5, 4/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949, 2.6180339887498949, 4.2360679774997898 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  2+Sqrt(5)  ] );

NsdGOL[20][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 2/5, 2/5, 2/5, 3/5, 1/5, 1/5, 1/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.38196601125010554, -0.23606797749978914, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 ,  2-Sqrt(5) , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[20][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 3/5, 3/5, 3/5, 2/5, 4/5, 4/5, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.38196601125010554, -0.23606797749978914, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 ,  2-Sqrt(5) , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 21:
NsdGOL[21] := [];

NsdGOL[21][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 2/5, 3/5, 0, 0, 4/5, 2/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949, 2.6180339887498949, 4.2360679774997898 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  2+Sqrt(5)  ] );

NsdGOL[21][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 3/5, 3/5, 0, 0, 1/5, 3/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, 2.6180339887498949, 2.6180339887498949, 4.2360679774997898 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  2+Sqrt(5)  ] );

NsdGOL[21][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 0, 0, 2/5, 1/5, 1/5, 1/5, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.38196601125010554, -0.23606797749978914, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 ,  2-Sqrt(5) , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );

NsdGOL[21][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 0, 0, 3/5, 4/5, 1/5, 4/5, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.38196601125010554, -0.23606797749978914, -0.61803398874989468, -0.61803398874989468, -0.61803398874989468 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 ,  2-Sqrt(5) , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2  ] );


# Galois orbit 22:
NsdGOL[22] := [];

NsdGOL[22][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 1/3, 2/9, 2/3, 11/15, 28/45, 1/15 ],
df := [ 1., 1.6180339887498949, 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, 3.0409091988181309, 4.0970058804688785, 4.6589431875680258 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(9,4), xi(9,3,1), xi(9,5,1), -(1+Sqrt(5))/2 *cs(9,4), E(45)^2+E(45)^3+E(45)^7+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^38+E(45)^42+E(45)^43, E(45)^2+E(45)^3+E(45)^7+E(45)^12+E(45)^33+E(45)^38+E(45)^42+E(45)^43 ] );

NsdGOL[22][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 2/3, 7/9, 1/3, 1/15, 8/45, 11/15 ],
df := [ 1., 1.6180339887498949, 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, 3.0409091988181309, 4.0970058804688785, 4.6589431875680258 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(9,4), xi(9,3,1), xi(9,5,1), -(1+Sqrt(5))/2 *cs(9,4), E(45)^2+E(45)^3+E(45)^7+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^38+E(45)^42+E(45)^43, E(45)^2+E(45)^3+E(45)^7+E(45)^12+E(45)^33+E(45)^38+E(45)^42+E(45)^43 ] );

NsdGOL[22][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 1/3, 2/9, 2/3, 14/15, 37/45, 4/15 ],
df := [ 1., 1.6180339887498949, 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, 3.0409091988181309, 4.0970058804688785, 4.6589431875680258 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(9,4), xi(9,3,1), xi(9,5,1), -(1+Sqrt(5))/2 *cs(9,4), E(45)^2+E(45)^3+E(45)^7+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^38+E(45)^42+E(45)^43, E(45)^2+E(45)^3+E(45)^7+E(45)^12+E(45)^33+E(45)^38+E(45)^42+E(45)^43 ] );

NsdGOL[22][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 2/3, 7/9, 1/3, 4/15, 17/45, 14/15 ],
df := [ 1., 1.6180339887498949, 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, 3.0409091988181309, 4.0970058804688785, 4.6589431875680258 ],
d := [ 1, (1+Sqrt(5))/2 , -cs(9,4), xi(9,3,1), xi(9,5,1), -(1+Sqrt(5))/2 *cs(9,4), E(45)^2+E(45)^3+E(45)^7+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^38+E(45)^42+E(45)^43, E(45)^2+E(45)^3+E(45)^7+E(45)^12+E(45)^33+E(45)^38+E(45)^42+E(45)^43 ] );

NsdGOL[22][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/3, 2/9, 2/3, 1/5, 8/15, 19/45, 13/15 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -0.61803398874989468, -1.1615239572463139, -1.5649169942309227, -1.7795579459962094 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(9,4), E(45)+E(45)^6+E(45)^11+E(45)^16+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^29+E(45)^34+E(45)^39+E(45)^44, E(45)^6+E(45)^11+E(45)^16+E(45)^21+E(45)^24+E(45)^29+E(45)^34+E(45)^39 ] );

NsdGOL[22][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/3, 2/9, 2/3, 4/5, 2/15, 1/45, 7/15 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -0.61803398874989468, -1.1615239572463139, -1.5649169942309227, -1.7795579459962094 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(9,4), E(45)+E(45)^6+E(45)^11+E(45)^16+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^29+E(45)^34+E(45)^39+E(45)^44, E(45)^6+E(45)^11+E(45)^16+E(45)^21+E(45)^24+E(45)^29+E(45)^34+E(45)^39 ] );

NsdGOL[22][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/3, 7/9, 1/3, 1/5, 13/15, 44/45, 8/15 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -0.61803398874989468, -1.1615239572463139, -1.5649169942309227, -1.7795579459962094 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(9,4), E(45)+E(45)^6+E(45)^11+E(45)^16+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^29+E(45)^34+E(45)^39+E(45)^44, E(45)^6+E(45)^11+E(45)^16+E(45)^21+E(45)^24+E(45)^29+E(45)^34+E(45)^39 ] );

NsdGOL[22][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/3, 7/9, 1/3, 4/5, 7/15, 26/45, 2/15 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -0.61803398874989468, -1.1615239572463139, -1.5649169942309227, -1.7795579459962094 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), (1-Sqrt(5))/2 , -(1-Sqrt(5))/2 *cs(9,4), E(45)+E(45)^6+E(45)^11+E(45)^16+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^29+E(45)^34+E(45)^39+E(45)^44, E(45)^6+E(45)^11+E(45)^16+E(45)^21+E(45)^24+E(45)^29+E(45)^34+E(45)^39 ] );

NsdGOL[22][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/9, 2/5, 38/45, 1/3, 11/15, 2/3, 1/15 ],
df := [ 1., 1.3472963553338606, 1.6180339887498949, 2.1799712958490423, -0.53208888623795636, -0.86093790296908845, -1.5320888862379562, -2.4789718917189831 ],
d := [ 1, xi(9,6,2), (1+Sqrt(5))/2 , E(45)^3-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37+E(45)^42, -xi(9,8,2), -E(45)^2+E(45)^3-E(45)^7-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37-E(45)^38+E(45)^42-E(45)^43, -cs(9,1), -(1+Sqrt(5))/2 *cs(9,1) ] );

NsdGOL[22][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/9, 3/5, 2/45, 1/3, 14/15, 2/3, 4/15 ],
df := [ 1., 1.3472963553338606, 1.6180339887498949, 2.1799712958490423, -0.53208888623795636, -0.86093790296908845, -1.5320888862379562, -2.4789718917189831 ],
d := [ 1, xi(9,6,2), (1+Sqrt(5))/2 , E(45)^3-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37+E(45)^42, -xi(9,8,2), -E(45)^2+E(45)^3-E(45)^7-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37-E(45)^38+E(45)^42-E(45)^43, -cs(9,1), -(1+Sqrt(5))/2 *cs(9,1) ] );

NsdGOL[22][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 5/9, 2/5, 43/45, 2/3, 1/15, 1/3, 11/15 ],
df := [ 1., 1.3472963553338606, 1.6180339887498949, 2.1799712958490423, -0.53208888623795636, -0.86093790296908845, -1.5320888862379562, -2.4789718917189831 ],
d := [ 1, xi(9,6,2), (1+Sqrt(5))/2 , E(45)^3-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37+E(45)^42, -xi(9,8,2), -E(45)^2+E(45)^3-E(45)^7-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37-E(45)^38+E(45)^42-E(45)^43, -cs(9,1), -(1+Sqrt(5))/2 *cs(9,1) ] );

NsdGOL[22][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 5/9, 3/5, 7/45, 2/3, 4/15, 1/3, 14/15 ],
df := [ 1., 1.3472963553338606, 1.6180339887498949, 2.1799712958490423, -0.53208888623795636, -0.86093790296908845, -1.5320888862379562, -2.4789718917189831 ],
d := [ 1, xi(9,6,2), (1+Sqrt(5))/2 , E(45)^3-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37+E(45)^42, -xi(9,8,2), -E(45)^2+E(45)^3-E(45)^7-E(45)^8+E(45)^12-E(45)^17-E(45)^28+E(45)^33-E(45)^37-E(45)^38+E(45)^42-E(45)^43, -cs(9,1), -(1+Sqrt(5))/2 *cs(9,1) ] );

NsdGOL[22][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 1/3, 11/15, 2/5, 2/3, 1/15, 1/9, 23/45 ],
df := [ 1., 0.65270364466613984, 1.0560966816507475, 1.6180339887498949, -0.34729635533386038, -0.56193730709914735, -0.87938524157181663, -1.4228752100682358 ],
d := [ 1, xi(9,2,4), E(45)^3+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^42, (1+Sqrt(5))/2 , -cs(9,2), -(1+Sqrt(5))/2 *cs(9,2), -xi(9,6,4), -E(45)^2+E(45)^3-E(45)^7+E(45)^12+E(45)^33-E(45)^38+E(45)^42-E(45)^43 ] );

NsdGOL[22][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 1/3, 14/15, 3/5, 2/3, 4/15, 1/9, 32/45 ],
df := [ 1., 0.65270364466613984, 1.0560966816507475, 1.6180339887498949, -0.34729635533386038, -0.56193730709914735, -0.87938524157181663, -1.4228752100682358 ],
d := [ 1, xi(9,2,4), E(45)^3+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^42, (1+Sqrt(5))/2 , -cs(9,2), -(1+Sqrt(5))/2 *cs(9,2), -xi(9,6,4), -E(45)^2+E(45)^3-E(45)^7+E(45)^12+E(45)^33-E(45)^38+E(45)^42-E(45)^43 ] );

NsdGOL[22][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 2/3, 1/15, 2/5, 1/3, 11/15, 8/9, 13/45 ],
df := [ 1., 0.65270364466613984, 1.0560966816507475, 1.6180339887498949, -0.34729635533386038, -0.56193730709914735, -0.87938524157181663, -1.4228752100682358 ],
d := [ 1, xi(9,2,4), E(45)^3+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^42, (1+Sqrt(5))/2 , -cs(9,2), -(1+Sqrt(5))/2 *cs(9,2), -xi(9,6,4), -E(45)^2+E(45)^3-E(45)^7+E(45)^12+E(45)^33-E(45)^38+E(45)^42-E(45)^43 ] );

NsdGOL[22][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ]]
],
s := [ 0, 2/3, 4/15, 3/5, 1/3, 14/15, 8/9, 22/45 ],
df := [ 1., 0.65270364466613984, 1.0560966816507475, 1.6180339887498949, -0.34729635533386038, -0.56193730709914735, -0.87938524157181663, -1.4228752100682358 ],
d := [ 1, xi(9,2,4), E(45)^3+E(45)^8+E(45)^12+E(45)^17+E(45)^28+E(45)^33+E(45)^37+E(45)^42, (1+Sqrt(5))/2 , -cs(9,2), -(1+Sqrt(5))/2 *cs(9,2), -xi(9,6,4), -E(45)^2+E(45)^3-E(45)^7+E(45)^12+E(45)^33-E(45)^38+E(45)^42-E(45)^43 ] );

NsdGOL[22][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/15, 7/15, 4/9, 1/3, 4/5, 11/45, 2/3 ],
df := [ 1., 0.32884901673113187, 0.946883005481027, 1.3472963553338606, -0.53208888623795636, -0.61803398874989468, -0.83267494051518232, -1.5320888862379562 ],
d := [ 1, -E(45)+E(45)^6-E(45)^11-E(45)^16-E(45)^19+E(45)^21+E(45)^24-E(45)^26-E(45)^29-E(45)^34+E(45)^39-E(45)^44, -(1-Sqrt(5))/2 *cs(9,1), xi(9,6,2), -xi(9,8,2), (1-Sqrt(5))/2 , -E(45)+E(45)^6-E(45)^19+E(45)^21+E(45)^24-E(45)^26+E(45)^39-E(45)^44, -cs(9,1) ] );

NsdGOL[22][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 7/15, 2/15, 5/9, 2/3, 4/5, 16/45, 1/3 ],
df := [ 1., 0.32884901673113187, 0.946883005481027, 1.3472963553338606, -0.53208888623795636, -0.61803398874989468, -0.83267494051518232, -1.5320888862379562 ],
d := [ 1, -E(45)+E(45)^6-E(45)^11-E(45)^16-E(45)^19+E(45)^21+E(45)^24-E(45)^26-E(45)^29-E(45)^34+E(45)^39-E(45)^44, -(1-Sqrt(5))/2 *cs(9,1), xi(9,6,2), -xi(9,8,2), (1-Sqrt(5))/2 , -E(45)+E(45)^6-E(45)^19+E(45)^21+E(45)^24-E(45)^26+E(45)^39-E(45)^44, -cs(9,1) ] );

NsdGOL[22][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 8/15, 13/15, 4/9, 1/3, 1/5, 29/45, 2/3 ],
df := [ 1., 0.32884901673113187, 0.946883005481027, 1.3472963553338606, -0.53208888623795636, -0.61803398874989468, -0.83267494051518232, -1.5320888862379562 ],
d := [ 1, -E(45)+E(45)^6-E(45)^11-E(45)^16-E(45)^19+E(45)^21+E(45)^24-E(45)^26-E(45)^29-E(45)^34+E(45)^39-E(45)^44, -(1-Sqrt(5))/2 *cs(9,1), xi(9,6,2), -xi(9,8,2), (1-Sqrt(5))/2 , -E(45)+E(45)^6-E(45)^19+E(45)^21+E(45)^24-E(45)^26+E(45)^39-E(45)^44, -cs(9,1) ] );

NsdGOL[22][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 13/15, 8/15, 5/9, 2/3, 1/5, 34/45, 1/3 ],
df := [ 1., 0.32884901673113187, 0.946883005481027, 1.3472963553338606, -0.53208888623795636, -0.61803398874989468, -0.83267494051518232, -1.5320888862379562 ],
d := [ 1, -E(45)+E(45)^6-E(45)^11-E(45)^16-E(45)^19+E(45)^21+E(45)^24-E(45)^26-E(45)^29-E(45)^34+E(45)^39-E(45)^44, -(1-Sqrt(5))/2 *cs(9,1), xi(9,6,2), -xi(9,8,2), (1-Sqrt(5))/2 , -E(45)+E(45)^6-E(45)^19+E(45)^21+E(45)^24-E(45)^26+E(45)^39-E(45)^44, -cs(9,1) ] );

NsdGOL[22][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 2/15, 31/45, 2/3, 1/3, 7/15, 4/5, 8/9 ],
df := [ 1., 0.21464095176528697, 0.54348996849641884, 0.65270364466613984, -0.34729635533386038, -0.40339303698460849, -0.61803398874989468, -0.87938524157181663 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(9,2), E(45)^6-E(45)^11-E(45)^16+E(45)^21+E(45)^24-E(45)^29-E(45)^34+E(45)^39, xi(9,2,4), -cs(9,2), E(45)+E(45)^6+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^39+E(45)^44, (1-Sqrt(5))/2 , -xi(9,6,4) ] );

NsdGOL[22][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 7/15, 41/45, 1/3, 2/3, 2/15, 4/5, 1/9 ],
df := [ 1., 0.21464095176528697, 0.54348996849641884, 0.65270364466613984, -0.34729635533386038, -0.40339303698460849, -0.61803398874989468, -0.87938524157181663 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(9,2), E(45)^6-E(45)^11-E(45)^16+E(45)^21+E(45)^24-E(45)^29-E(45)^34+E(45)^39, xi(9,2,4), -cs(9,2), E(45)+E(45)^6+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^39+E(45)^44, (1-Sqrt(5))/2 , -xi(9,6,4) ] );

NsdGOL[22][23] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 8/15, 4/45, 2/3, 1/3, 13/15, 1/5, 8/9 ],
df := [ 1., 0.21464095176528697, 0.54348996849641884, 0.65270364466613984, -0.34729635533386038, -0.40339303698460849, -0.61803398874989468, -0.87938524157181663 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(9,2), E(45)^6-E(45)^11-E(45)^16+E(45)^21+E(45)^24-E(45)^29-E(45)^34+E(45)^39, xi(9,2,4), -cs(9,2), E(45)+E(45)^6+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^39+E(45)^44, (1-Sqrt(5))/2 , -xi(9,6,4) ] );

NsdGOL[22][24] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 13/15, 14/45, 1/3, 2/3, 8/15, 1/5, 1/9 ],
df := [ 1., 0.21464095176528697, 0.54348996849641884, 0.65270364466613984, -0.34729635533386038, -0.40339303698460849, -0.61803398874989468, -0.87938524157181663 ],
d := [ 1, -(1-Sqrt(5))/2 *cs(9,2), E(45)^6-E(45)^11-E(45)^16+E(45)^21+E(45)^24-E(45)^29-E(45)^34+E(45)^39, xi(9,2,4), -cs(9,2), E(45)+E(45)^6+E(45)^19+E(45)^21+E(45)^24+E(45)^26+E(45)^39+E(45)^44, (1-Sqrt(5))/2 , -xi(9,6,4) ] );


# Galois orbit 23:
NsdGOL[23] := [];

NsdGOL[23][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 5/17, 2/17, 8/17, 6/17, 13/17, 12/17, 3/17 ],
df := [ 1., 1.9659461993678036, 2.8649444588087132, 3.6663804708270322, 4.3429622932500305, 4.8716497435855448, 5.2344390048031064, 5.4189757237297105 ],
d := [ 1, -cs(17,8), xi(17,3,1), xi(17,13,1), xi(17,5,1), xi(17,11,1), xi(17,7,1), xi(17,9,1) ] );

NsdGOL[23][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 12/17, 15/17, 9/17, 11/17, 4/17, 5/17, 14/17 ],
df := [ 1., 1.9659461993678036, 2.8649444588087132, 3.6663804708270322, 4.3429622932500305, 4.8716497435855448, 5.2344390048031064, 5.4189757237297105 ],
d := [ 1, -cs(17,8), xi(17,3,1), xi(17,13,1), xi(17,5,1), xi(17,11,1), xi(17,7,1), xi(17,9,1) ] );

NsdGOL[23][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 7/17, 4/17, 12/17, 6/17, 10/17, 9/17, 16/17 ],
df := [ 1., 1.4572852806094105, 2.4780178344413195, 2.662554553367924, -0.50866091875839348, -1.8649444588087116, -2.2090951902176221, -2.7564211703617878 ],
d := [ 1, xi(17,14,2), xi(17,6,2), xi(17,10,2), -xi(17,16,2), -cs(17,1), -xi(17,12,2), -xi(17,8,2) ] );

NsdGOL[23][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 10/17, 13/17, 5/17, 11/17, 7/17, 8/17, 1/17 ],
df := [ 1., 1.4572852806094105, 2.4780178344413195, 2.662554553367924, -0.50866091875839348, -1.8649444588087116, -2.2090951902176221, -2.7564211703617878 ],
d := [ 1, xi(17,14,2), xi(17,6,2), xi(17,10,2), -xi(17,16,2), -cs(17,1), -xi(17,12,2), -xi(17,8,2) ] );

NsdGOL[23][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/17, 7/17, 15/17, 6/17, 5/17, 2/17, 9/17 ],
df := [ 1., 0.68620743879456414, 1.5158975525326239, 1.7004342714592284, 1.8914767115530773, -0.3490469062760877, -1.2797387605732395, -1.8270647407174052 ],
d := [ 1, xi(17,15,3), xi(17,5,3), -cs(17,7), xi(17,9,3), -xi(17,1,3), -xi(17,13,3), -xi(17,7,3) ] );

NsdGOL[23][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 16/17, 10/17, 2/17, 11/17, 12/17, 15/17, 8/17 ],
df := [ 1., 0.68620743879456414, 1.5158975525326239, 1.7004342714592284, 1.8914767115530773, -0.3490469062760877, -1.2797387605732395, -1.8270647407174052 ],
d := [ 1, xi(17,15,3), xi(17,5,3), -cs(17,7), xi(17,9,3), -xi(17,1,3), -xi(17,13,3), -xi(17,7,3) ] );

NsdGOL[23][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 5/17, 9/17, 16/17, 2/17, 10/17, 3/17, 14/17 ],
df := [ 1., 0.53620899822334789, 1.1845367189266063, 1.4276857097764237, -0.27274856168280415, -0.78140948044119796, -1.3287354605853634, -1.4780178344413177 ],
d := [ 1, xi(17,2,4), xi(17,12,4), xi(17,10,4), -xi(17,16,4), -xi(17,14,4), -xi(17,6,4), -cs(17,2) ] );

NsdGOL[23][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 12/17, 8/17, 1/17, 15/17, 7/17, 14/17, 3/17 ],
df := [ 1., 0.53620899822334789, 1.1845367189266063, 1.4276857097764237, -0.27274856168280415, -0.78140948044119796, -1.3287354605853634, -1.4780178344413177 ],
d := [ 1, xi(17,2,4), xi(17,12,4), xi(17,10,4), -xi(17,16,4), -xi(17,14,4), -xi(17,6,4), -cs(17,2) ] );

NsdGOL[23][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 8/17, 7/17, 2/17, 9/17, 11/17, 3/17, 4/17 ],
df := [ 1., 0.23025758283792486, 0.452674019855836, 1.1217342943910014, 1.2052692727585135, -0.65967518605019815, -0.84421190497680254, -1.2477602516033928 ],
d := [ 1, xi(17,1,5), xi(17,15,5), xi(17,11,5), -cs(17,6), -xi(17,3,5), -xi(17,13,5), -xi(17,9,5) ] );

NsdGOL[23][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 9/17, 10/17, 15/17, 8/17, 6/17, 14/17, 13/17 ],
df := [ 1., 0.23025758283792486, 0.452674019855836, 1.1217342943910014, 1.2052692727585135, -0.65967518605019815, -0.84421190497680254, -1.2477602516033928 ],
d := [ 1, xi(17,1,5), xi(17,15,5), xi(17,11,5), -cs(17,6), -xi(17,3,5), -xi(17,13,5), -xi(17,9,5) ] );

NsdGOL[23][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/17, 13/17, 5/17, 7/17, 16/17, 15/17, 4/17 ],
df := [ 1., 1.0744694878147276, 1.1123492059060336, -0.20526927275851192, -0.40354834662659017, -0.58808506555319462, -0.75259525290267804, -0.89147671155307595 ],
d := [ 1, xi(17,10,6), xi(17,8,6), -xi(17,16,6), -xi(17,2,6), -xi(17,14,6), -xi(17,4,6), -cs(17,3) ] );

NsdGOL[23][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 14/17, 4/17, 12/17, 10/17, 1/17, 2/17, 13/17 ],
df := [ 1., 1.0744694878147276, 1.1123492059060336, -0.20526927275851192, -0.40354834662659017, -0.58808506555319462, -0.75259525290267804, -0.89147671155307595 ],
d := [ 1, xi(17,10,6), xi(17,8,6), -xi(17,16,6), -xi(17,2,6), -xi(17,14,6), -xi(17,4,6), -cs(17,3) ] );

NsdGOL[23][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 8/17, 16/17, 1/17, 6/17, 14/17, 4/17, 5/17 ],
df := [ 1., 0.19104244009384919, 0.37557915902045369, 0.54732598014416578, 1.0352543450706517, -0.7004342714592271, -0.8296901137380599, -0.93069185429715184 ],
d := [ 1, xi(17,1,7), xi(17,15,7), -cs(17,5), xi(17,9,7), -xi(17,13,7), -xi(17,5,7), -xi(17,11,7) ] );

NsdGOL[23][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0 ]]
],
s := [ 0, 9/17, 1/17, 16/17, 11/17, 3/17, 13/17, 12/17 ],
df := [ 1., 0.19104244009384919, 0.37557915902045369, 0.54732598014416578, 1.0352543450706517, -0.7004342714592271, -0.8296901137380599, -0.93069185429715184 ],
d := [ 1, xi(17,1,7), xi(17,15,7), -cs(17,5), xi(17,9,7), -xi(17,13,7), -xi(17,5,7), -xi(17,11,7) ] );

NsdGOL[23][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 4/17, 10/17, 3/17, 11/17, 15/17, 6/17, 1/17 ],
df := [ 1., 0.36278926121756133, 0.67658182242299869, 0.89899825944090928, -0.18453671892660445, -0.52868745033551467, -0.80143601201831904, -0.96594619936780224 ],
d := [ 1, xi(17,2,8), xi(17,4,8), xi(17,6,8), -cs(17,4), -xi(17,14,8), -xi(17,12,8), -xi(17,10,8) ] );

NsdGOL[23][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 13/17, 7/17, 14/17, 6/17, 2/17, 11/17, 16/17 ],
df := [ 1., 0.36278926121756133, 0.67658182242299869, 0.89899825944090928, -0.18453671892660445, -0.52868745033551467, -0.80143601201831904, -0.96594619936780224 ],
d := [ 1, xi(17,2,8), xi(17,4,8), xi(17,6,8), -cs(17,4), -xi(17,14,8), -xi(17,12,8), -xi(17,10,8) ] );


# Galois orbit 24:
NsdGOL[24] := [];

NsdGOL[24][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 2, 2 ]]
],
s := [ 0, 1/13, 8/13, 8/13, 3/13, 6/13, 10/13, 2/13 ],
df := [ 1., 2.9418836348521031, 4.1481149052793782, 4.1481149052793782, 4.7127956861585227, 6.2098171825007258, 7.3459466759630372, 8.0551564500481092 ],
d := [ 1, xi(26,3,1), xi(13,7,1), xi(13,7,1), (3+Sqrt(13))/2 *xi(13,10,2), xi(26,7,1), xi(26,9,1), xi(26,11,1) ] );

NsdGOL[24][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2 ],
  [ 1, 1, 1, 1, 2, 2, 2, 2 ]]
],
s := [ 0, 12/13, 5/13, 5/13, 10/13, 7/13, 3/13, 11/13 ],
df := [ 1., 2.9418836348521031, 4.1481149052793782, 4.1481149052793782, 4.7127956861585227, 6.2098171825007258, 7.3459466759630372, 8.0551564500481092 ],
d := [ 1, xi(26,3,1), xi(13,7,1), xi(13,7,1), (3+Sqrt(13))/2 *xi(13,10,2), xi(26,7,1), xi(26,9,1), xi(26,11,1) ] );

NsdGOL[24][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 2 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 1, 2, 1, 2, 2, 1, 1, 2 ]]
],
s := [ 0, 5/13, 3/13, 9/13, 4/13, 11/13, 11/13, 6/13 ],
df := [ 1., 1.6019653633905369, 2.4970214963422022, 2.7380948568528485, -0.33991827146156695, -1.4100200484265293, -1.4100200484265293, -2.110830322767987 ],
d := [ 1, xi(26,5,3), xi(26,9,3), (3+Sqrt(13))/2 *xi(13,4,6), -xi(26,1,3), -xi(13,5,3), -xi(13,5,3), -xi(26,7,3) ] );

NsdGOL[24][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 2 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 1, 2, 1, 2, 2, 1, 1, 2 ]]
],
s := [ 0, 8/13, 10/13, 4/13, 9/13, 2/13, 2/13, 7/13 ],
df := [ 1., 1.6019653633905369, 2.4970214963422022, 2.7380948568528485, -0.33991827146156695, -1.4100200484265293, -1.4100200484265293, -2.110830322767987 ],
d := [ 1, xi(26,5,3), xi(26,9,3), (3+Sqrt(13))/2 *xi(13,4,6), -xi(26,1,3), -xi(13,5,3), -xi(13,5,3), -xi(26,7,3) ] );

NsdGOL[24][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 2, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 1, 1, 0, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 2, 1, 1, 1, 2, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/13, 10/13, 1/13, 1/13, 5/13, 11/13, 4/13 ],
df := [ 1., 0.21218827774286964, 0.62423322179920016, 0.88018135763075578, 0.88018135763075578, 1.7092097740850722, -1.3176504130529043, -1.5587237735635506 ],
d := [ 1, -(3-Sqrt(13))/2 *xi(13,11,3), xi(26,3,5), xi(13,9,5), xi(13,9,5), xi(26,11,5), -xi(26,7,5), -xi(26,9,5) ] );

NsdGOL[24][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 2, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 1, 1, 0, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 2, 1, 1, 1, 2, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 0, 2, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 11/13, 3/13, 12/13, 12/13, 8/13, 2/13, 9/13 ],
df := [ 1., 0.21218827774286964, 0.62423322179920016, 0.88018135763075578, 0.88018135763075578, 1.7092097740850722, -1.3176504130529043, -1.5587237735635506 ],
d := [ 1, -(3-Sqrt(13))/2 *xi(13,11,3), xi(26,3,5), xi(13,9,5), xi(13,9,5), xi(26,11,5), -xi(26,7,5), -xi(26,9,5) ] );

NsdGOL[24][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 2, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1 ],
  [ 0, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 0, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 1/13, 7/13, 5/13, 3/13, 4/13, 4/13, 8/13 ],
df := [ 1., 0.1610353365664301, 0.7589266394893539, 1.2971648300287413, -0.47374722127767854, -0.66799307988788603, -0.66799307988788603, -1.1829569953627503 ],
d := [ 1, xi(26,1,7), xi(26,5,7), xi(26,11,7), -xi(26,3,7), -xi(13,10,6), -xi(13,10,6), (3-Sqrt(13))/2 *xi(13,5,1) ] );

NsdGOL[24][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 2, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1 ],
  [ 0, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 0, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 0, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 2, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 12/13, 6/13, 8/13, 10/13, 9/13, 9/13, 5/13 ],
df := [ 1., 0.1610353365664301, 0.7589266394893539, 1.2971648300287413, -0.47374722127767854, -0.66799307988788603, -0.66799307988788603, -1.1829569953627503 ],
d := [ 1, xi(26,1,7), xi(26,5,7), xi(26,11,7), -xi(26,3,7), -xi(13,10,6), -xi(13,10,6), (3-Sqrt(13))/2 *xi(13,5,1) ] );

NsdGOL[24][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 0, 2, 2, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 1, 1, 1, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 0, 1, 2, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 2, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 6/13, 6/13, 11/13, 4/13, 1/13, 8/13, 12/13 ],
df := [ 1., 0.56468078087914642, 0.56468078087914642, 1.096544367304721, -0.1361294934623114, -0.40047712903748112, -0.64155048954812699, -0.84533926754738298 ],
d := [ 1, xi(13,2,4), xi(13,2,4), xi(26,11,9), -xi(26,1,9), -xi(26,3,9), -xi(26,5,9), -(3+Sqrt(13))/2 *xi(13,1,5) ] );

NsdGOL[24][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 0, 2, 2, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1 ],
  [ 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 2, 2, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 2, 1, 2, 2, 1 ],
  [ 1, 1, 1, 2, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 0, 1, 2, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 2, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 7/13, 7/13, 2/13, 9/13, 12/13, 5/13, 1/13 ],
df := [ 1., 0.56468078087914642, 0.56468078087914642, 1.096544367304721, -0.1361294934623114, -0.40047712903748112, -0.64155048954812699, -0.84533926754738298 ],
d := [ 1, xi(13,2,4), xi(13,2,4), xi(26,11,9), -xi(26,1,9), -xi(26,3,9), -xi(26,5,9), -(3+Sqrt(13))/2 *xi(13,1,5) ] );

NsdGOL[24][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 2, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 2, 0 ],
  [ 0, 1, 0, 2, 1, 1, 1, 0 ],
  [ 1, 2, 2, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 2, 1, 1, 2, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 1/13, 7/13, 9/13, 10/13, 10/13, 6/13, 11/13 ],
df := [ 1., 0.12414408164524549, 0.3652174421558918, 0.91195580390237607, -0.51496391547486398, -0.51496391547486398, -0.58506569243982609, -0.77091205130642004 ],
d := [ 1, xi(26,1,11), -(3-Sqrt(13))/2 *xi(13,6,4), xi(26,9,11), -xi(13,12,2), -xi(13,12,2), -xi(26,5,11), -xi(26,7,11) ] );

NsdGOL[24][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 2, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 2, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 2, 0 ],
  [ 0, 1, 0, 2, 1, 1, 1, 0 ],
  [ 1, 2, 2, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 2, 1, 1, 2, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 12/13, 6/13, 4/13, 3/13, 3/13, 7/13, 2/13 ],
df := [ 1., 0.12414408164524549, 0.3652174421558918, 0.91195580390237607, -0.51496391547486398, -0.51496391547486398, -0.58506569243982609, -0.77091205130642004 ],
d := [ 1, xi(26,1,11), -(3-Sqrt(13))/2 *xi(13,6,4), xi(26,9,11), -xi(13,12,2), -xi(13,12,2), -xi(26,5,11), -xi(26,7,11) ] );


# Galois orbit 25:
NsdGOL[25] := [];

NsdGOL[25][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1 ]]
],
s := [ 0, 0, 0, 1/3, 2/3, 0, 2/5, 3/5 ],
df := [ 1., 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 6.8541019662496847, 7.8541019662496847, 7.8541019662496847 ],
d := [ 1, (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (7+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2  ] );

NsdGOL[25][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0 ]]
],
s := [ 0, 0, 1/5, 4/5, 0, 0, 1/3, 2/3 ],
df := [ 1., 0.1458980337503164, 1.1458980337503166, 1.1458980337503166, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382 ],
d := [ 1, (7-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2  ] );


# Galois orbit 26:
NsdGOL[26] := [];

NsdGOL[26][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1 ]]
],
s := [ 0, 1/3, 1/3, 2/3, 2/3, 0, 1/5, 4/5 ],
df := [ 1., 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 6.8541019662496847, 7.8541019662496847, 7.8541019662496847 ],
d := [ 1, (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (7+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2  ] );

NsdGOL[26][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0 ]]
],
s := [ 0, 0, 2/5, 3/5, 1/3, 1/3, 2/3, 2/3 ],
df := [ 1., 0.1458980337503164, 1.1458980337503166, 1.1458980337503166, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382 ],
d := [ 1, (7-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2  ] );


# Galois orbit 27:
NsdGOL[27] := [];

NsdGOL[27][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1 ]]
],
s := [ 0, 0, 1/9, 4/9, 7/9, 0, 2/5, 3/5 ],
df := [ 1., 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 6.8541019662496847, 7.8541019662496847, 7.8541019662496847 ],
d := [ 1, (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (7+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2  ] );

NsdGOL[27][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 1 ],
  [ 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 1 ]]
],
s := [ 0, 0, 2/9, 5/9, 8/9, 0, 2/5, 3/5 ],
df := [ 1., 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 5.8541019662496847, 6.8541019662496847, 7.8541019662496847, 7.8541019662496847 ],
d := [ 1, (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (5+3*Sqrt(5))/2 , (7+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2 , (9+3*Sqrt(5))/2  ] );

NsdGOL[27][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ]]
],
s := [ 0, 0, 1/5, 4/5, 0, 1/9, 4/9, 7/9 ],
df := [ 1., 0.1458980337503164, 1.1458980337503166, 1.1458980337503166, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382 ],
d := [ 1, (7-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2  ] );

NsdGOL[27][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 1, 1, 1, 1 ],
  [ 1, 2, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 2, 2, 1, 1, 1, 1 ],
  [ 1, 2, 2, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 1 ]]
],
s := [ 0, 0, 1/5, 4/5, 0, 2/9, 5/9, 8/9 ],
df := [ 1., 0.1458980337503164, 1.1458980337503166, 1.1458980337503166, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382, -0.85410196624968382 ],
d := [ 1, (7-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (9-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2 , (5-3*Sqrt(5))/2  ] );


# Galois orbit 28:
NsdGOL[28] := [];

NsdGOL[28][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/3, 2/9, 2/3, 1/4, 7/12, 17/36, 11/12 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -1., -1.8793852415718169, -2.5320888862379567, -2.8793852415718169 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), -1, cs(9,4), -xi(9,3,1), -xi(9,5,1) ] );

NsdGOL[28][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/3, 2/9, 2/3, 3/4, 1/12, 35/36, 5/12 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -1., -1.8793852415718169, -2.5320888862379567, -2.8793852415718169 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), -1, cs(9,4), -xi(9,3,1), -xi(9,5,1) ] );

NsdGOL[28][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/3, 7/9, 1/3, 1/4, 11/12, 1/36, 7/12 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -1., -1.8793852415718169, -2.5320888862379567, -2.8793852415718169 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), -1, cs(9,4), -xi(9,3,1), -xi(9,5,1) ] );

NsdGOL[28][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/3, 7/9, 1/3, 3/4, 5/12, 19/36, 1/12 ],
df := [ 1., 1.8793852415718169, 2.5320888862379567, 2.8793852415718169, -1., -1.8793852415718169, -2.5320888862379567, -2.8793852415718169 ],
d := [ 1, -cs(9,4), xi(9,3,1), xi(9,5,1), -1, cs(9,4), -xi(9,3,1), -xi(9,5,1) ] );

NsdGOL[28][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/12, 4/9, 5/12, 1/3, 3/4, 7/36, 2/3 ],
df := [ 1., 0.53208888623795636, 1.3472963553338606, 1.5320888862379562, -0.53208888623795636, -1., -1.3472963553338606, -1.5320888862379562 ],
d := [ 1, xi(9,8,2), xi(9,6,2), cs(9,1), -xi(9,8,2), -1, -xi(9,6,2), -cs(9,1) ] );

NsdGOL[28][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 5/12, 5/9, 1/12, 2/3, 3/4, 11/36, 1/3 ],
df := [ 1., 0.53208888623795636, 1.3472963553338606, 1.5320888862379562, -0.53208888623795636, -1., -1.3472963553338606, -1.5320888862379562 ],
d := [ 1, xi(9,8,2), xi(9,6,2), cs(9,1), -xi(9,8,2), -1, -xi(9,6,2), -cs(9,1) ] );

NsdGOL[28][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 7/12, 4/9, 11/12, 1/3, 1/4, 25/36, 2/3 ],
df := [ 1., 0.53208888623795636, 1.3472963553338606, 1.5320888862379562, -0.53208888623795636, -1., -1.3472963553338606, -1.5320888862379562 ],
d := [ 1, xi(9,8,2), xi(9,6,2), cs(9,1), -xi(9,8,2), -1, -xi(9,6,2), -cs(9,1) ] );

NsdGOL[28][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 11/12, 5/9, 7/12, 2/3, 1/4, 29/36, 1/3 ],
df := [ 1., 0.53208888623795636, 1.3472963553338606, 1.5320888862379562, -0.53208888623795636, -1., -1.3472963553338606, -1.5320888862379562 ],
d := [ 1, xi(9,8,2), xi(9,6,2), cs(9,1), -xi(9,8,2), -1, -xi(9,6,2), -cs(9,1) ] );

NsdGOL[28][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/12, 2/3, 23/36, 1/3, 5/12, 8/9, 3/4 ],
df := [ 1., 0.34729635533386038, 0.65270364466613984, 0.87938524157181663, -0.34729635533386038, -0.65270364466613984, -0.87938524157181663, -1. ],
d := [ 1, cs(9,2), xi(9,2,4), xi(9,6,4), -cs(9,2), -xi(9,2,4), -xi(9,6,4), -1 ] );

NsdGOL[28][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 5/12, 1/3, 31/36, 2/3, 1/12, 1/9, 3/4 ],
df := [ 1., 0.34729635533386038, 0.65270364466613984, 0.87938524157181663, -0.34729635533386038, -0.65270364466613984, -0.87938524157181663, -1. ],
d := [ 1, cs(9,2), xi(9,2,4), xi(9,6,4), -cs(9,2), -xi(9,2,4), -xi(9,6,4), -1 ] );

NsdGOL[28][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 7/12, 2/3, 5/36, 1/3, 11/12, 8/9, 1/4 ],
df := [ 1., 0.34729635533386038, 0.65270364466613984, 0.87938524157181663, -0.34729635533386038, -0.65270364466613984, -0.87938524157181663, -1. ],
d := [ 1, cs(9,2), xi(9,2,4), xi(9,6,4), -cs(9,2), -xi(9,2,4), -xi(9,6,4), -1 ] );

NsdGOL[28][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 11/12, 1/3, 13/36, 2/3, 7/12, 1/9, 1/4 ],
df := [ 1., 0.34729635533386038, 0.65270364466613984, 0.87938524157181663, -0.34729635533386038, -0.65270364466613984, -0.87938524157181663, -1. ],
d := [ 1, cs(9,2), xi(9,2,4), xi(9,6,4), -cs(9,2), -xi(9,2,4), -xi(9,6,4), -1 ] );


# Galois orbit 29:
NsdGOL[29] := [];

NsdGOL[29][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/5, 2/5, 4/5, 1/4, 13/20, 13/20, 1/20 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -1., -1.6180339887498949, -1.6180339887498949, -2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2 , -(3+Sqrt(5))/2  ] );

NsdGOL[29][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/5, 2/5, 4/5, 3/4, 3/20, 3/20, 11/20 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -1., -1.6180339887498949, -1.6180339887498949, -2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2 , -(3+Sqrt(5))/2  ] );

NsdGOL[29][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/5, 3/5, 1/5, 1/4, 17/20, 17/20, 9/20 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -1., -1.6180339887498949, -1.6180339887498949, -2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2 , -(3+Sqrt(5))/2  ] );

NsdGOL[29][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/5, 3/5, 1/5, 3/4, 7/20, 7/20, 19/20 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -1., -1.6180339887498949, -1.6180339887498949, -2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2 , -(3+Sqrt(5))/2  ] );

NsdGOL[29][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 2/5, 9/20, 9/20, 13/20, 1/5, 1/5, 1/4 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 0.61803398874989468, -0.38196601125010554, -0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[29][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 2/5, 19/20, 19/20, 3/20, 1/5, 1/5, 3/4 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 0.61803398874989468, -0.38196601125010554, -0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[29][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/5, 1/20, 1/20, 17/20, 4/5, 4/5, 1/4 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 0.61803398874989468, -0.38196601125010554, -0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[29][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/5, 11/20, 11/20, 7/20, 4/5, 4/5, 3/4 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 0.61803398874989468, -0.38196601125010554, -0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );


# Galois orbit 30:
NsdGOL[30] := [];

NsdGOL[30][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/5, 3/5, 0, 1/4, 13/20, 17/20, 1/4 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -1., -1.6180339887498949, -1.6180339887498949, -2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2 , -(3+Sqrt(5))/2  ] );

NsdGOL[30][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/5, 3/5, 0, 3/4, 3/20, 7/20, 3/4 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -1., -1.6180339887498949, -1.6180339887498949, -2.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2 , -(3+Sqrt(5))/2  ] );

NsdGOL[30][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/20, 9/20, 1/4, 1/5, 4/5, 1/4 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 0.61803398874989468, -0.38196601125010554, -0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );

NsdGOL[30][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 11/20, 19/20, 3/4, 1/5, 4/5, 3/4 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 0.61803398874989468, -0.38196601125010554, -0.61803398874989468, -0.61803398874989468, -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , -(3-Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1 ] );


# Galois orbit 31:
NsdGOL[31] := [];

NsdGOL[31][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 2/5, 4/5, 1/5, 3/5, 3/5, 0 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[31][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 3/5, 1/5, 4/5, 2/5, 2/5, 0 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[31][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1 ]]
],
s := [ 0, 2/5, 0, 3/5, 1/5, 1/5, 4/5, 4/5 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[31][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1 ]]
],
s := [ 0, 3/5, 0, 2/5, 4/5, 4/5, 1/5, 1/5 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 32:
NsdGOL[32] := [];

NsdGOL[32][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 2/5, 4/5, 4/5, 1/5, 1/5, 3/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[32][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/5, 3/5, 1/5, 1/5, 4/5, 4/5, 2/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[32][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1 ]]
],
s := [ 0, 2/5, 4/5, 2/5, 1/5, 1/5, 3/5, 3/5 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[32][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1 ]]
],
s := [ 0, 3/5, 1/5, 3/5, 4/5, 4/5, 2/5, 2/5 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 33:
NsdGOL[33] := [];

NsdGOL[33][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 3/5, 0, 1/5, 3/5, 4/5, 1/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[33][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 2/5, 3/5, 0, 4/5, 1/5, 2/5, 4/5 ],
df := [ 1., 1.6180339887498949, 1.6180339887498949, 2.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[33][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 2/5, 2/5, 1/5, 4/5, 1/5, 3/5 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[33][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 3/5, 3/5, 1/5, 4/5, 2/5, 4/5 ],
df := [ 1., 0.38196601125010554, 0.61803398874989468, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, (3-Sqrt(5))/2 , -(1-Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 34:
NsdGOL[34] := [];

NsdGOL[34][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 2/5, 2/5, 0, 1/2, 2/5, 9/10 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[34][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 3/5, 3/5, 0, 1/2, 3/5, 1/10 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[34][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/5, 7/10, 0, 1/5, 1/5, 0, 1/2 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[34][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/5, 3/10, 0, 4/5, 4/5, 0, 1/2 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 35:
NsdGOL[35] := [];

NsdGOL[35][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 0, 0, 2/5, 2/5 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[35][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 0, 0, 3/5, 3/5 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[35][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/5, 1/5, 1/2, 1/5, 7/10, 0, 0 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[35][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/5, 4/5, 1/2, 4/5, 3/10, 0, 0 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 36:
NsdGOL[36] := [];

NsdGOL[36][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 1/2, 1/2, 9/10, 9/10 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[36][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 1/2, 1/2, 1/10, 1/10 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[36][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/10, 3/10, 1/2, 4/5, 3/10, 1/2, 1/2 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[36][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 7/10, 7/10, 1/2, 1/5, 7/10, 1/2, 1/2 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 37:
NsdGOL[37] := [];

NsdGOL[37][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 2/5, 2/5, 1/4, 3/4, 3/20, 13/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[37][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 3/5, 3/5, 1/4, 3/4, 7/20, 17/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[37][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/20, 11/20, 0, 4/5, 4/5, 1/4, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[37][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 9/20, 19/20, 0, 1/5, 1/5, 1/4, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 38:
NsdGOL[38] := [];

NsdGOL[38][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/4, 2/5, 13/20, 0, 3/4, 2/5, 3/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[38][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/4, 3/5, 17/20, 0, 3/4, 3/5, 7/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[38][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/4, 2/5, 3/20, 0, 1/4, 2/5, 13/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[38][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/4, 3/5, 7/20, 0, 1/4, 3/5, 17/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[38][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/5, 9/20, 3/4, 1/5, 19/20, 0, 1/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[38][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/5, 19/20, 1/4, 1/5, 9/20, 0, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[38][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/5, 1/20, 3/4, 4/5, 11/20, 0, 1/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[38][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/5, 11/20, 1/4, 4/5, 1/20, 0, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 39:
NsdGOL[39] := [];

NsdGOL[39][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/4, 2/5, 13/20, 1/2, 1/4, 9/10, 13/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[39][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/4, 3/5, 17/20, 1/2, 1/4, 1/10, 17/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[39][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/4, 2/5, 3/20, 1/2, 3/4, 9/10, 3/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[39][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/4, 3/5, 7/20, 1/2, 3/4, 1/10, 7/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[39][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/10, 1/20, 1/4, 4/5, 1/20, 1/2, 1/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[39][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/10, 11/20, 3/4, 4/5, 11/20, 1/2, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[39][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 7/10, 9/20, 1/4, 1/5, 9/20, 1/2, 1/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[39][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 7/10, 19/20, 3/4, 1/5, 19/20, 1/2, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 40:
NsdGOL[40] := [];

NsdGOL[40][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 1/4, 1/4, 13/20, 13/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[40][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 3/4, 3/4, 3/20, 3/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[40][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 1/4, 1/4, 17/20, 17/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[40][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 3/4, 3/4, 7/20, 7/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[40][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/20, 1/20, 1/2, 4/5, 3/10, 1/4, 1/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[40][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 9/20, 9/20, 1/2, 1/5, 7/10, 1/4, 1/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[40][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 11/20, 11/20, 1/2, 4/5, 3/10, 3/4, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[40][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 19/20, 19/20, 1/2, 1/5, 7/10, 3/4, 3/4 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 41:
NsdGOL[41] := [];

NsdGOL[41][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 1/8, 1/8, 21/40, 21/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 3/8, 3/8, 31/40, 31/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 5/8, 5/8, 1/40, 1/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/5, 9/10, 7/8, 7/8, 11/40, 11/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 1/8, 1/8, 29/40, 29/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 3/8, 3/8, 39/40, 39/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 5/8, 5/8, 9/40, 9/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/5, 1/10, 7/8, 7/8, 19/40, 19/40 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -1., -1., -1.6180339887498949, -1.6180339887498949 ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2 , -(1+Sqrt(5))/2  ] );

NsdGOL[41][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/40, 3/40, 1/2, 1/5, 7/10, 7/8, 7/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 7/40, 7/40, 1/2, 4/5, 3/10, 3/8, 3/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 13/40, 13/40, 1/2, 1/5, 7/10, 1/8, 1/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 17/40, 17/40, 1/2, 4/5, 3/10, 5/8, 5/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 23/40, 23/40, 1/2, 1/5, 7/10, 3/8, 3/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 27/40, 27/40, 1/2, 4/5, 3/10, 7/8, 7/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 33/40, 33/40, 1/2, 1/5, 7/10, 5/8, 5/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[41][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 37/40, 37/40, 1/2, 4/5, 3/10, 1/8, 1/8 ],
df := [ 1., 0.61803398874989468, 0.61803398874989468, 1., -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, -(1-Sqrt(5))/2 , -(1-Sqrt(5))/2 , 1, (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 42:
NsdGOL[42] := [];

NsdGOL[42][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/20, 9/20, 2/5, 4/5, 1/4, 1/5, 13/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/20, 13/20, 3/5, 4/5, 1/4, 2/5, 17/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 9/20, 1/20, 3/5, 1/5, 1/4, 4/5, 17/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 9/20, 17/20, 2/5, 1/5, 1/4, 3/5, 13/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 11/20, 3/20, 3/5, 4/5, 3/4, 2/5, 7/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 11/20, 19/20, 2/5, 4/5, 3/4, 1/5, 3/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 19/20, 7/20, 2/5, 1/5, 3/4, 3/5, 3/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );

NsdGOL[42][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 19/20, 11/20, 3/5, 1/5, 3/4, 4/5, 7/20 ],
df := [ 1., 0.61803398874989468, 1., 1.6180339887498949, -0.61803398874989468, -1., -1., -1.6180339887498949 ],
d := [ 1, -(1-Sqrt(5))/2 , 1, (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1, -(1+Sqrt(5))/2  ] );


# Galois orbit 43:
NsdGOL[43] := [];

NsdGOL[43][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 2/5, 13/20, 1/5, 9/20, 3/5, 17/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 2/5, 13/20, 4/5, 1/20, 1/5, 9/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 3/5, 17/20, 1/5, 9/20, 4/5, 1/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/4, 3/5, 17/20, 4/5, 1/20, 2/5, 13/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 2/5, 3/20, 1/5, 19/20, 3/5, 7/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 2/5, 3/20, 4/5, 11/20, 1/5, 19/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 3/5, 7/20, 1/5, 19/20, 4/5, 11/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );

NsdGOL[43][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/4, 3/5, 7/20, 4/5, 11/20, 2/5, 3/20 ],
df := [ 1., 1., 1.6180339887498949, 1.6180339887498949, -0.61803398874989468, -0.61803398874989468, -1., -1. ],
d := [ 1, 1, (1+Sqrt(5))/2 , (1+Sqrt(5))/2 , (1-Sqrt(5))/2 , (1-Sqrt(5))/2 , -1, -1 ] );


# Galois orbit 44:
NsdGOL[44] := [];

NsdGOL[44][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8, 1/4, 3/4, 3/8, 3/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[44][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8, 1/4, 3/4, 1/8, 1/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[44][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8, 1/4, 3/4, 7/8, 7/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[44][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8, 1/4, 3/4, 5/8, 5/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );


# Galois orbit 45:
NsdGOL[45] := [];

NsdGOL[45][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/8, 1/8, 1/4, 3/4, 7/8, 7/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[45][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 3/8, 3/8, 1/4, 3/4, 5/8, 5/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[45][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 5/8, 5/8, 1/4, 3/4, 3/8, 3/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[45][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 7/8, 7/8, 1/4, 3/4, 1/8, 1/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );


# Galois orbit 46:
NsdGOL[46] := [];

NsdGOL[46][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/8, 1/8, 3/8, 3/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[46][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 5/8, 5/8, 7/8, 7/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );


# Galois orbit 47:
NsdGOL[47] := [];

NsdGOL[47][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 1/8, 1/8, 7/8, 7/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );

NsdGOL[47][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/4, 3/4, 3/8, 3/8, 5/8, 5/8 ],
df := [ 1., 1., 1., 1., -1., -1., -1., -1. ],
d := [ 1, 1, 1, 1, -1, -1, -1, -1 ] );



==> anc/NsdGOL9.g <==
#Rank = 9
#Modular data (Nij_k,s,d) grouped as a list of Galois orbits
#NsdGOL[i] is the i^th Galois orbit
#NsdGOL[i][j] is the j^th modular data in i^th Galois orbit

#fusion coefficient Nij_k: N[i][j][k] = N^ij_k
#topological spin s: [s1,s2,...]
#quantum dimension df: [d1,d2,...] (floating)
#quantum dimension d: [d1,d2,...]

cs := function(cnd,i)
  return E(cnd)^i+E(cnd)^(-i);
end;

xi := function(cnd,i,j)
  return ( E(2*cnd)^i-E(2*cnd)^(-i) )/(E(2*cnd)^j-E(2*cnd)^(-j));
end;

NsdGOL := [];


# Galois orbit 1:
NsdGOL[1] := [];

NsdGOL[1][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]]
],
s := [ 0, 0, 0, 0, 0, 1/3, 1/3, 2/3, 2/3 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 2:
NsdGOL[2] := [];

NsdGOL[2][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 1/3, 1/3, 2/3, 2/3, 2/3, 2/3 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 3:
NsdGOL[3] := [];

NsdGOL[3][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 1/9, 1/9, 4/9, 4/9, 7/9, 7/9 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ] );

NsdGOL[3][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 0, 0, 2/9, 2/9, 5/9, 5/9, 8/9, 8/9 ],
df := [ 1., 1., 1., 1., 1., 1., 1., 1., 1. ],
d := [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ] );


# Galois orbit 4:
NsdGOL[4] := [];

NsdGOL[4][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 1/16, 19/48, 19/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 7/16, 37/48, 37/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 9/16, 43/48, 43/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 15/16, 13/48, 13/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 1/16, 35/48, 35/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 7/16, 5/48, 5/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 9/16, 11/48, 11/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 15/16, 29/48, 29/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[4][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 3/16, 25/48, 25/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 5/16, 31/48, 31/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 11/16, 1/48, 1/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 13/16, 7/48, 7/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 3/16, 41/48, 41/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 5/16, 47/48, 47/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 11/16, 17/48, 17/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[4][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 13/16, 23/48, 23/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 5:
NsdGOL[5] := [];

NsdGOL[5][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 3/16, 25/48, 25/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 5/16, 31/48, 31/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 11/16, 1/48, 1/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 13/16, 7/48, 7/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 3/16, 41/48, 41/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 5/16, 47/48, 47/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 11/16, 17/48, 17/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 13/16, 23/48, 23/48 ],
df := [ 1., 1., 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2) ] );

NsdGOL[5][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 1/16, 19/48, 19/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 7/16, 37/48, 37/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 9/16, 43/48, 43/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/3, 1/3, 5/6, 5/6, 15/16, 13/48, 13/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 1/16, 35/48, 35/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 7/16, 5/48, 5/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 9/16, 11/48, 11/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[5][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 2/3, 2/3, 1/6, 1/6, 15/16, 29/48, 29/48 ],
df := [ 1., 1., 1., 1., 1., 1., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 1, 1, -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 6:
NsdGOL[6] := [];

NsdGOL[6][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 1/16, 9/16, 9/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[6][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 7/16, 15/16, 15/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[6][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/8, 3/16, 3/16, 11/16, 11/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[6][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/8, 5/16, 5/16, 13/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 7:
NsdGOL[7] := [];

NsdGOL[7][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 1/16, 9/16, 9/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[7][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 7/16, 15/16, 15/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[7][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/8, 5/16, 5/16, 13/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[7][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/8, 3/16, 3/16, 11/16, 11/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 8:
NsdGOL[8] := [];

NsdGOL[8][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 3/16, 9/16, 11/16, 1/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[8][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 7/16, 13/16, 15/16, 3/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[8][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/4, 5/16, 7/16, 13/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[8][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/4, 1/16, 3/16, 9/16, 11/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 9:
NsdGOL[9] := [];

NsdGOL[9][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 3/16, 9/16, 11/16, 3/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[9][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 7/16, 13/16, 15/16, 1/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[9][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/4, 1/16, 3/16, 9/16, 11/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[9][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/4, 5/16, 7/16, 13/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 10:
NsdGOL[10] := [];

NsdGOL[10][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 5/16, 9/16, 13/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[10][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 7/16, 11/16, 15/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[10][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/8, 3/16, 7/16, 11/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[10][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/8, 1/16, 5/16, 9/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 11:
NsdGOL[11] := [];

NsdGOL[11][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 5/16, 9/16, 13/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[11][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 7/16, 11/16, 15/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[11][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/8, 1/16, 5/16, 9/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[11][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/8, 3/16, 7/16, 11/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 12:
NsdGOL[12] := [];

NsdGOL[12][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 7/16, 9/16, 15/16, 0 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[12][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 0, 3/16, 5/16, 11/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 13:
NsdGOL[13] := [];

NsdGOL[13][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 7/16, 9/16, 15/16, 1/2 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[13][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/2, 3/16, 5/16, 11/16, 13/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 14:
NsdGOL[14] := [];

NsdGOL[14][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 3/16, 11/16, 11/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[14][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 5/16, 13/16, 13/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[14][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/8, 1/16, 1/16, 9/16, 9/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[14][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/8, 7/16, 7/16, 15/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 15:
NsdGOL[15] := [];

NsdGOL[15][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 3/16, 11/16, 11/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[15][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 5/16, 13/16, 13/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[15][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/8, 7/16, 7/16, 15/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );

NsdGOL[15][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/8, 1/16, 1/16, 9/16, 9/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 16:
NsdGOL[16] := [];

NsdGOL[16][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 5/16, 11/16, 13/16, 0 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[16][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 0, 1/16, 7/16, 9/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 17:
NsdGOL[17] := [];

NsdGOL[17][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 5/16, 11/16, 13/16, 1/2 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 1.4142135623730949, 2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), Sqrt(2), Sqrt(2), 2 ] );

NsdGOL[17][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/2, 1/16, 7/16, 9/16, 15/16 ],
df := [ 1., 1., 1., 1., 2., -1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -1.4142135623730949 ],
d := [ 1, 1, 1, 1, 2, -Sqrt(2), -Sqrt(2), -Sqrt(2), -Sqrt(2) ] );


# Galois orbit 18:
NsdGOL[18] := [];

NsdGOL[18][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 1/7, 10/21, 10/21, 5/7, 1/21, 1/21 ],
df := [ 1., 1., 1., 1.8019377358048381, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, 1, -cs(7,3), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[18][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 1/3, 1/3, 6/7, 4/21, 4/21, 2/7, 13/21, 13/21 ],
df := [ 1., 1., 1., 1.8019377358048381, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, 1, -cs(7,3), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[18][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3, 1/7, 17/21, 17/21, 5/7, 8/21, 8/21 ],
df := [ 1., 1., 1., 1.8019377358048381, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, 1, -cs(7,3), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[18][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 2/3, 2/3, 6/7, 11/21, 11/21, 2/7, 20/21, 20/21 ],
df := [ 1., 1., 1., 1.8019377358048381, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.2469796037174672 ],
d := [ 1, 1, 1, -cs(7,3), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), xi(7,3,1) ] );

NsdGOL[18][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 2/21, 2/21, 2/3, 2/3, 2/7, 20/21, 20/21 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.55495813208737133, 1., 1., -1.246979603717467, -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), xi(7,6,2), 1, 1, -cs(7,1), -cs(7,1), -cs(7,1) ] );

NsdGOL[18][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 16/21, 16/21, 1/3, 1/3, 2/7, 13/21, 13/21 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.55495813208737133, 1., 1., -1.246979603717467, -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), xi(7,6,2), 1, 1, -cs(7,1), -cs(7,1), -cs(7,1) ] );

NsdGOL[18][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 5/21, 5/21, 2/3, 2/3, 5/7, 8/21, 8/21 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.55495813208737133, 1., 1., -1.246979603717467, -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), xi(7,6,2), 1, 1, -cs(7,1), -cs(7,1), -cs(7,1) ] );

NsdGOL[18][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 19/21, 19/21, 1/3, 1/3, 5/7, 1/21, 1/21 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.55495813208737133, 1., 1., -1.246979603717467, -1.246979603717467, -1.246979603717467 ],
d := [ 1, xi(7,6,2), xi(7,6,2), xi(7,6,2), 1, 1, -cs(7,1), -cs(7,1), -cs(7,1) ] );

NsdGOL[18][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/7, 2/21, 2/21, 2/3, 2/3, 1/7, 17/21, 17/21 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.4450418679126289, 1., 1., -0.80193773580483807, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), -cs(7,2), 1, 1, -xi(7,5,3), -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[18][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 3/7, 16/21, 16/21, 1/3, 1/3, 1/7, 10/21, 10/21 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.4450418679126289, 1., 1., -0.80193773580483807, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), -cs(7,2), 1, 1, -xi(7,5,3), -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[18][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 4/7, 5/21, 5/21, 2/3, 2/3, 6/7, 11/21, 11/21 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.4450418679126289, 1., 1., -0.80193773580483807, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), -cs(7,2), 1, 1, -xi(7,5,3), -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[18][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ]]
],
s := [ 0, 4/7, 19/21, 19/21, 1/3, 1/3, 6/7, 4/21, 4/21 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.4450418679126289, 1., 1., -0.80193773580483807, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -cs(7,2), -cs(7,2), -cs(7,2), 1, 1, -xi(7,5,3), -xi(7,5,3), -xi(7,5,3) ] );


# Galois orbit 19:
NsdGOL[19] := [];

NsdGOL[19][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/16, 1/7, 9/14, 5/7, 3/14, 23/112, 87/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 1/16, 6/7, 5/14, 2/7, 11/14, 103/112, 39/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/16, 1/7, 9/14, 5/7, 3/14, 65/112, 17/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 7/16, 6/7, 5/14, 2/7, 11/14, 33/112, 81/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 9/16, 1/7, 9/14, 5/7, 3/14, 79/112, 31/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 9/16, 6/7, 5/14, 2/7, 11/14, 47/112, 95/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 15/16, 1/7, 9/14, 5/7, 3/14, 9/112, 73/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 15/16, 6/7, 5/14, 2/7, 11/14, 89/112, 25/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[19][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 3/16, 37/112, 101/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 5/16, 51/112, 3/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 11/16, 93/112, 45/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 13/16, 107/112, 59/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 3/16, 5/112, 53/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 5/16, 19/112, 67/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 11/16, 61/112, 109/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 13/16, 75/112, 11/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[19][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 41/112, 1/2, 15/16, 2/7, 11/14, 25/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 55/112, 1/2, 1/16, 2/7, 11/14, 39/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 11/112, 27/112, 2/7, 11/14, 13/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 53/112, 69/112, 2/7, 11/14, 3/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 67/112, 83/112, 2/7, 11/14, 5/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 109/112, 13/112, 2/7, 11/14, 11/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][23] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 97/112, 1/2, 7/16, 2/7, 11/14, 81/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][24] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 111/112, 1/2, 9/16, 2/7, 11/14, 95/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][25] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/112, 1/2, 7/16, 5/7, 3/14, 17/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][26] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 15/112, 1/2, 9/16, 5/7, 3/14, 31/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][27] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 3/112, 99/112, 5/7, 3/14, 5/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][28] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 45/112, 29/112, 5/7, 3/14, 11/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][29] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 59/112, 43/112, 5/7, 3/14, 13/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][30] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 101/112, 85/112, 5/7, 3/14, 3/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[19][31] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 57/112, 1/2, 15/16, 5/7, 3/14, 73/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][32] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 71/112, 1/2, 1/16, 5/7, 3/14, 87/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[19][33] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 41/112, 1/2, 15/16, 1/7, 9/14, 9/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][34] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 55/112, 1/2, 1/16, 1/7, 9/14, 23/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][35] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 37/112, 69/112, 1/7, 9/14, 3/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][36] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 51/112, 83/112, 1/7, 9/14, 5/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][37] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 93/112, 13/112, 1/7, 9/14, 11/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][38] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 107/112, 27/112, 1/7, 9/14, 13/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][39] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 97/112, 1/2, 7/16, 1/7, 9/14, 65/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][40] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 111/112, 1/2, 9/16, 1/7, 9/14, 79/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][41] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/112, 1/2, 7/16, 6/7, 5/14, 33/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][42] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 15/112, 1/2, 9/16, 6/7, 5/14, 47/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][43] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 5/112, 85/112, 6/7, 5/14, 3/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][44] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 19/112, 99/112, 6/7, 5/14, 5/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][45] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 61/112, 29/112, 6/7, 5/14, 11/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][46] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 75/112, 43/112, 6/7, 5/14, 13/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[19][47] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 57/112, 1/2, 15/16, 6/7, 5/14, 89/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[19][48] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 71/112, 1/2, 1/16, 6/7, 5/14, 103/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );


# Galois orbit 20:
NsdGOL[20] := [];

NsdGOL[20][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/16, 1/7, 9/14, 5/7, 3/14, 37/112, 101/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 3/16, 6/7, 5/14, 2/7, 11/14, 5/112, 53/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/16, 1/7, 9/14, 5/7, 3/14, 51/112, 3/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 5/16, 6/7, 5/14, 2/7, 11/14, 19/112, 67/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 11/16, 1/7, 9/14, 5/7, 3/14, 93/112, 45/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 11/16, 6/7, 5/14, 2/7, 11/14, 61/112, 109/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 13/16, 1/7, 9/14, 5/7, 3/14, 107/112, 59/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/2, 13/16, 6/7, 5/14, 2/7, 11/14, 75/112, 11/112 ],
df := [ 1., 1., 1.4142135623730949, 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 2.5483247845270691, 3.1777090299529642 ],
d := [ 1, 1, Sqrt(2), -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), Sqrt(2)*cs(14,1), E(56)^5-E(56)^23-E(56)^31+E(56)^37-E(56)^39+E(56)^45-E(56)^47+E(56)^53 ] );

NsdGOL[20][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 1/16, 23/112, 87/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 7/16, 65/112, 17/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 9/16, 79/112, 31/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 1/7, 9/14, 5/7, 3/14, 15/16, 9/112, 73/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 1/16, 103/112, 39/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 7/16, 33/112, 81/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 9/16, 47/112, 95/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 1/2, 6/7, 5/14, 2/7, 11/14, 15/16, 89/112, 25/112 ],
df := [ 1., 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, -1.4142135623730949, -2.5483247845270691, -3.1777090299529642 ],
d := [ 1, 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -Sqrt(2), -Sqrt(2)*cs(14,1), -E(56)^5+E(56)^23+E(56)^31-E(56)^37+E(56)^39-E(56)^45+E(56)^47-E(56)^53 ] );

NsdGOL[20][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 13/112, 1/2, 11/16, 2/7, 11/14, 109/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 27/112, 1/2, 13/16, 2/7, 11/14, 11/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][19] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 25/112, 41/112, 2/7, 11/14, 15/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][20] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 39/112, 55/112, 2/7, 11/14, 1/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][21] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 81/112, 97/112, 2/7, 11/14, 7/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][22] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 95/112, 111/112, 2/7, 11/14, 9/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][23] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 69/112, 1/2, 3/16, 2/7, 11/14, 53/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][24] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 83/112, 1/2, 5/16, 2/7, 11/14, 67/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][25] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 29/112, 1/2, 11/16, 5/7, 3/14, 45/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][26] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 43/112, 1/2, 13/16, 5/7, 3/14, 59/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][27] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 17/112, 1/112, 5/7, 3/14, 7/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][28] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 31/112, 15/112, 5/7, 3/14, 9/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][29] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 73/112, 57/112, 5/7, 3/14, 15/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][30] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 87/112, 71/112, 5/7, 3/14, 1/16 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 1., 1.7634954675798697, -0.78482931694719971, -1.246979603717467, -1.246979603717467, -1.4142135623730949 ],
d := [ 1, xi(7,6,2), xi(7,6,2), 1, Sqrt(2)*cs(7,1), -E(56)^13+E(56)^15-E(56)^29+E(56)^31+E(56)^39-E(56)^45-E(56)^53+E(56)^55, -cs(7,1), -cs(7,1), -Sqrt(2) ] );

NsdGOL[20][31] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 85/112, 1/2, 3/16, 5/7, 3/14, 101/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][32] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 99/112, 1/2, 5/16, 5/7, 3/14, 3/112 ],
df := [ 1., 0.55495813208737133, 0.55495813208737133, 0.78482931694719971, 1., 1.4142135623730949, -1.246979603717467, -1.246979603717467, -1.7634954675798697 ],
d := [ 1, xi(7,6,2), xi(7,6,2), E(56)^13-E(56)^15+E(56)^29-E(56)^31-E(56)^39+E(56)^45+E(56)^53-E(56)^55, 1, Sqrt(2), -cs(7,1), -cs(7,1), -Sqrt(2)*cs(7,1) ] );

NsdGOL[20][33] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 13/112, 1/2, 11/16, 1/7, 9/14, 93/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][34] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 27/112, 1/2, 13/16, 1/7, 9/14, 107/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][35] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 9/112, 41/112, 1/7, 9/14, 15/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][36] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 23/112, 55/112, 1/7, 9/14, 1/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][37] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 65/112, 97/112, 1/7, 9/14, 7/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][38] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 3/7, 13/14, 1/2, 79/112, 111/112, 1/7, 9/14, 9/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][39] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 69/112, 1/2, 3/16, 1/7, 9/14, 37/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][40] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 3/7, 13/14, 83/112, 1/2, 5/16, 1/7, 9/14, 51/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][41] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 29/112, 1/2, 11/16, 6/7, 5/14, 61/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][42] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 43/112, 1/2, 13/16, 6/7, 5/14, 75/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][43] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 33/112, 1/112, 6/7, 5/14, 7/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][44] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 47/112, 15/112, 6/7, 5/14, 9/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][45] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 89/112, 57/112, 6/7, 5/14, 15/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][46] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 4/7, 1/14, 1/2, 103/112, 71/112, 6/7, 5/14, 1/16 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 1., 1.1341112221539746, -0.62938424542589511, -0.80193773580483807, -0.80193773580483807, -1.4142135623730949 ],
d := [ 1, -cs(7,2), -cs(7,2), 1, -E(56)^5-E(56)^13+E(56)^15+E(56)^23-E(56)^29-E(56)^37+E(56)^47+E(56)^55, -Sqrt(2)*cs(14,3), -xi(7,5,3), -xi(7,5,3), -Sqrt(2) ] );

NsdGOL[20][47] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 85/112, 1/2, 3/16, 6/7, 5/14, 5/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );

NsdGOL[20][48] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 4/7, 1/14, 99/112, 1/2, 5/16, 6/7, 5/14, 19/112 ],
df := [ 1., 0.4450418679126289, 0.4450418679126289, 0.62938424542589511, 1., 1.4142135623730949, -0.80193773580483807, -0.80193773580483807, -1.1341112221539746 ],
d := [ 1, -cs(7,2), -cs(7,2), Sqrt(2)*cs(14,3), 1, Sqrt(2), -xi(7,5,3), -xi(7,5,3), E(56)^5+E(56)^13-E(56)^15-E(56)^23+E(56)^29+E(56)^37-E(56)^47-E(56)^55 ] );


# Galois orbit 21:
NsdGOL[21] := [];

NsdGOL[21][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/11, 3/11, 4/11, 5/11, 9/11, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 3.3166247903553998, 3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, Sqrt(11), Sqrt(11) ] );

NsdGOL[21][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/11, 6/11, 7/11, 8/11, 10/11, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 3.3166247903553998, 3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, Sqrt(11), Sqrt(11) ] );

NsdGOL[21][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/11, 3/11, 4/11, 5/11, 9/11, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., -3.3166247903553998, -3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, -Sqrt(11), -Sqrt(11) ] );

NsdGOL[21][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/11, 6/11, 7/11, 8/11, 10/11, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., -3.3166247903553998, -3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, -Sqrt(11), -Sqrt(11) ] );


# Galois orbit 22:
NsdGOL[22] := [];

NsdGOL[22][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/11, 3/11, 4/11, 5/11, 9/11, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 3.3166247903553998, 3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, Sqrt(11), Sqrt(11) ] );

NsdGOL[22][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/11, 6/11, 7/11, 8/11, 10/11, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., 3.3166247903553998, 3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, Sqrt(11), Sqrt(11) ] );

NsdGOL[22][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 1/11, 3/11, 4/11, 5/11, 9/11, 1/8, 5/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., -3.3166247903553998, -3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, -Sqrt(11), -Sqrt(11) ] );

NsdGOL[22][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 0, 2/11, 6/11, 7/11, 8/11, 10/11, 3/8, 7/8 ],
df := [ 1., 1., 2., 2., 2., 2., 2., -3.3166247903553998, -3.3166247903553998 ],
d := [ 1, 1, 2, 2, 2, 2, 2, -Sqrt(11), -Sqrt(11) ] );


# Galois orbit 23:
NsdGOL[23] := [];

NsdGOL[23][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 3/40, 23/40, 1/5, 1/5, 3/8, 7/8, 3/5 ],
df := [ 1., 1., 1.9021130325903071, 1.9021130325903071, 2.6180339887498949, 2.6180339887498949, 3.0776835371752536, 3.0776835371752536, 3.2360679774997898 ],
d := [ 1, 1, cs(20,1), cs(20,1), (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1+Sqrt(5))/2 *cs(20,1), (1+Sqrt(5))/2 *cs(20,1),  1+Sqrt(5)  ] );

NsdGOL[23][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 17/40, 37/40, 4/5, 4/5, 1/8, 5/8, 2/5 ],
df := [ 1., 1., 1.9021130325903071, 1.9021130325903071, 2.6180339887498949, 2.6180339887498949, 3.0776835371752536, 3.0776835371752536, 3.2360679774997898 ],
d := [ 1, 1, cs(20,1), cs(20,1), (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1+Sqrt(5))/2 *cs(20,1), (1+Sqrt(5))/2 *cs(20,1),  1+Sqrt(5)  ] );

NsdGOL[23][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/5, 1/5, 3/5, 13/40, 33/40, 1/8, 5/8 ],
df := [ 1., 1., 2.6180339887498949, 2.6180339887498949, 3.2360679774997898, -1.9021130325903071, -1.9021130325903071, -3.0776835371752536, -3.0776835371752536 ],
d := [ 1, 1, (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  1+Sqrt(5) , -cs(20,1), -cs(20,1), -(1+Sqrt(5))/2 *cs(20,1), -(1+Sqrt(5))/2 *cs(20,1) ] );

NsdGOL[23][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 4/5, 4/5, 2/5, 7/40, 27/40, 3/8, 7/8 ],
df := [ 1., 1., 2.6180339887498949, 2.6180339887498949, 3.2360679774997898, -1.9021130325903071, -1.9021130325903071, -3.0776835371752536, -3.0776835371752536 ],
d := [ 1, 1, (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  1+Sqrt(5) , -cs(20,1), -cs(20,1), -(1+Sqrt(5))/2 *cs(20,1), -(1+Sqrt(5))/2 *cs(20,1) ] );

NsdGOL[23][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 2/5, 2/5, 0, 11/40, 31/40, 3/8, 7/8, 1/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., 1.1755705045849463, 1.1755705045849463, -0.72654252800536068, -0.72654252800536068, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, cs(20,3), cs(20,3), -(3-Sqrt(5))/2 *cs(20,1), -(3-Sqrt(5))/2 *cs(20,1),  1-Sqrt(5)  ] );

NsdGOL[23][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 2/5, 2/5, 1/8, 5/8, 0, 1/40, 21/40, 1/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.72654252800536068, 0.72654252800536068, 1., -1.1755705045849463, -1.1755705045849463, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 *cs(20,1), (3-Sqrt(5))/2 *cs(20,1), 1, -cs(20,3), -cs(20,3),  1-Sqrt(5)  ] );

NsdGOL[23][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 3/5, 3/5, 0, 9/40, 29/40, 1/8, 5/8, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., 1.1755705045849463, 1.1755705045849463, -0.72654252800536068, -0.72654252800536068, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, cs(20,3), cs(20,3), -(3-Sqrt(5))/2 *cs(20,1), -(3-Sqrt(5))/2 *cs(20,1),  1-Sqrt(5)  ] );

NsdGOL[23][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 3/5, 3/5, 3/8, 7/8, 0, 19/40, 39/40, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.72654252800536068, 0.72654252800536068, 1., -1.1755705045849463, -1.1755705045849463, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 *cs(20,1), (3-Sqrt(5))/2 *cs(20,1), 1, -cs(20,3), -cs(20,3),  1-Sqrt(5)  ] );


# Galois orbit 24:
NsdGOL[24] := [];

NsdGOL[24][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 7/40, 27/40, 4/5, 4/5, 3/8, 7/8, 2/5 ],
df := [ 1., 1., 1.9021130325903071, 1.9021130325903071, 2.6180339887498949, 2.6180339887498949, 3.0776835371752536, 3.0776835371752536, 3.2360679774997898 ],
d := [ 1, 1, cs(20,1), cs(20,1), (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1+Sqrt(5))/2 *cs(20,1), (1+Sqrt(5))/2 *cs(20,1),  1+Sqrt(5)  ] );

NsdGOL[24][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 0, 13/40, 33/40, 1/5, 1/5, 1/8, 5/8, 3/5 ],
df := [ 1., 1., 1.9021130325903071, 1.9021130325903071, 2.6180339887498949, 2.6180339887498949, 3.0776835371752536, 3.0776835371752536, 3.2360679774997898 ],
d := [ 1, 1, cs(20,1), cs(20,1), (3+Sqrt(5))/2 , (3+Sqrt(5))/2 , (1+Sqrt(5))/2 *cs(20,1), (1+Sqrt(5))/2 *cs(20,1),  1+Sqrt(5)  ] );

NsdGOL[24][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/5, 1/5, 3/5, 3/40, 23/40, 3/8, 7/8 ],
df := [ 1., 1., 2.6180339887498949, 2.6180339887498949, 3.2360679774997898, -1.9021130325903071, -1.9021130325903071, -3.0776835371752536, -3.0776835371752536 ],
d := [ 1, 1, (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  1+Sqrt(5) , -cs(20,1), -cs(20,1), -(1+Sqrt(5))/2 *cs(20,1), -(1+Sqrt(5))/2 *cs(20,1) ] );

NsdGOL[24][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 4/5, 4/5, 2/5, 17/40, 37/40, 1/8, 5/8 ],
df := [ 1., 1., 2.6180339887498949, 2.6180339887498949, 3.2360679774997898, -1.9021130325903071, -1.9021130325903071, -3.0776835371752536, -3.0776835371752536 ],
d := [ 1, 1, (3+Sqrt(5))/2 , (3+Sqrt(5))/2 ,  1+Sqrt(5) , -cs(20,1), -cs(20,1), -(1+Sqrt(5))/2 *cs(20,1), -(1+Sqrt(5))/2 *cs(20,1) ] );

NsdGOL[24][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 2/5, 2/5, 0, 1/40, 21/40, 1/8, 5/8, 1/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., 1.1755705045849463, 1.1755705045849463, -0.72654252800536068, -0.72654252800536068, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, cs(20,3), cs(20,3), -(3-Sqrt(5))/2 *cs(20,1), -(3-Sqrt(5))/2 *cs(20,1),  1-Sqrt(5)  ] );

NsdGOL[24][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 2/5, 2/5, 3/8, 7/8, 0, 11/40, 31/40, 1/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.72654252800536068, 0.72654252800536068, 1., -1.1755705045849463, -1.1755705045849463, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 *cs(20,1), (3-Sqrt(5))/2 *cs(20,1), 1, -cs(20,3), -cs(20,3),  1-Sqrt(5)  ] );

NsdGOL[24][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 3/5, 3/5, 0, 19/40, 39/40, 3/8, 7/8, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 1., 1.1755705045849463, 1.1755705045849463, -0.72654252800536068, -0.72654252800536068, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , 1, cs(20,3), cs(20,3), -(3-Sqrt(5))/2 *cs(20,1), -(3-Sqrt(5))/2 *cs(20,1),  1-Sqrt(5)  ] );

NsdGOL[24][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ]]
],
s := [ 0, 3/5, 3/5, 1/8, 5/8, 0, 9/40, 29/40, 4/5 ],
df := [ 1., 0.38196601125010554, 0.38196601125010554, 0.72654252800536068, 0.72654252800536068, 1., -1.1755705045849463, -1.1755705045849463, -1.2360679774997894 ],
d := [ 1, (3-Sqrt(5))/2 , (3-Sqrt(5))/2 , (3-Sqrt(5))/2 *cs(20,1), (3-Sqrt(5))/2 *cs(20,1), 1, -cs(20,3), -cs(20,3),  1-Sqrt(5)  ] );


# Galois orbit 25:
NsdGOL[25] := [];

NsdGOL[25][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/7, 1/7, 5/7, 5/7, 2/7, 6/7, 6/7, 3/7 ],
df := [ 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 3.2469796037174672, 4.0489173395223048, 4.0489173395223048, 5.0489173395223057 ],
d := [ 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -E(7)-2*E(7)^2-2*E(7)^3-2*E(7)^4-2*E(7)^5-E(7)^6, xi(14,5,1), xi(14,5,1), -E(7)-2*E(7)^2-3*E(7)^3-3*E(7)^4-2*E(7)^5-E(7)^6 ] );

NsdGOL[25][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 6/7, 6/7, 2/7, 2/7, 5/7, 1/7, 1/7, 4/7 ],
df := [ 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 3.2469796037174672, 4.0489173395223048, 4.0489173395223048, 5.0489173395223057 ],
d := [ 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -E(7)-2*E(7)^2-2*E(7)^3-2*E(7)^4-2*E(7)^5-E(7)^6, xi(14,5,1), xi(14,5,1), -E(7)-2*E(7)^2-3*E(7)^3-3*E(7)^4-2*E(7)^5-E(7)^6 ] );

NsdGOL[25][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/7, 4/7, 4/7, 3/7, 2/7, 2/7, 5/7, 5/7 ],
df := [ 1., 0.30797852836990458, 0.55495813208737133, 0.55495813208737133, 1.5549581320873718, -0.69202147163009575, -0.69202147163009575, -1.246979603717467, -1.246979603717467 ],
d := [ 1, -3*E(7)-E(7)^2-2*E(7)^3-2*E(7)^4-E(7)^5-3*E(7)^6, xi(7,6,2), xi(7,6,2), -2*E(7)-E(7)^2-2*E(7)^3-2*E(7)^4-E(7)^5-2*E(7)^6, -xi(14,3,5), -xi(14,3,5), -cs(7,1), -cs(7,1) ] );

NsdGOL[25][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 6/7, 3/7, 3/7, 4/7, 5/7, 5/7, 2/7, 2/7 ],
df := [ 1., 0.30797852836990458, 0.55495813208737133, 0.55495813208737133, 1.5549581320873718, -0.69202147163009575, -0.69202147163009575, -1.246979603717467, -1.246979603717467 ],
d := [ 1, -3*E(7)-E(7)^2-2*E(7)^3-2*E(7)^4-E(7)^5-3*E(7)^6, xi(7,6,2), xi(7,6,2), -2*E(7)-E(7)^2-2*E(7)^3-2*E(7)^4-E(7)^5-2*E(7)^6, -xi(14,3,5), -xi(14,3,5), -cs(7,1), -cs(7,1) ] );

NsdGOL[25][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 1/7, 4/7, 4/7, 5/7, 3/7, 3/7, 6/7, 6/7 ],
df := [ 1., 0.19806226419516215, 0.4450418679126289, 0.4450418679126289, 0.64310413210779105, -0.35689586789220912, -0.35689586789220912, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -2*E(7)-2*E(7)^2-E(7)^3-E(7)^4-2*E(7)^5-2*E(7)^6, -cs(7,2), -cs(7,2), -2*E(7)-3*E(7)^2-E(7)^3-E(7)^4-3*E(7)^5-2*E(7)^6, -xi(14,1,3), -xi(14,1,3), -xi(7,5,3), -xi(7,5,3) ] );

NsdGOL[25][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 6/7, 3/7, 3/7, 2/7, 4/7, 4/7, 1/7, 1/7 ],
df := [ 1., 0.19806226419516215, 0.4450418679126289, 0.4450418679126289, 0.64310413210779105, -0.35689586789220912, -0.35689586789220912, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -2*E(7)-2*E(7)^2-E(7)^3-E(7)^4-2*E(7)^5-2*E(7)^6, -cs(7,2), -cs(7,2), -2*E(7)-3*E(7)^2-E(7)^3-E(7)^4-3*E(7)^5-2*E(7)^6, -xi(14,1,3), -xi(14,1,3), -xi(7,5,3), -xi(7,5,3) ] );


# Galois orbit 26:
NsdGOL[26] := [];

NsdGOL[26][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 1/7, 6/7, 2/7, 5/7, 0, 3/7, 4/7, 0 ],
df := [ 1., 1.8019377358048381, 1.8019377358048381, 2.2469796037174672, 2.2469796037174672, 3.2469796037174672, 4.0489173395223048, 4.0489173395223048, 5.0489173395223057 ],
d := [ 1, -cs(7,3), -cs(7,3), xi(7,3,1), xi(7,3,1), -E(7)-2*E(7)^2-2*E(7)^3-2*E(7)^4-2*E(7)^5-E(7)^6, xi(14,5,1), xi(14,5,1), -E(7)-2*E(7)^2-3*E(7)^3-3*E(7)^4-2*E(7)^5-E(7)^6 ] );

NsdGOL[26][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 3/7, 4/7, 0, 1/7, 6/7, 2/7, 5/7 ],
df := [ 1., 0.30797852836990458, 0.55495813208737133, 0.55495813208737133, 1.5549581320873718, -0.69202147163009575, -0.69202147163009575, -1.246979603717467, -1.246979603717467 ],
d := [ 1, -3*E(7)-E(7)^2-2*E(7)^3-2*E(7)^4-E(7)^5-3*E(7)^6, xi(7,6,2), xi(7,6,2), -2*E(7)-E(7)^2-2*E(7)^3-2*E(7)^4-E(7)^5-2*E(7)^6, -xi(14,3,5), -xi(14,3,5), -cs(7,1), -cs(7,1) ] );

NsdGOL[26][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1 ]]
],
s := [ 0, 0, 3/7, 4/7, 0, 2/7, 5/7, 1/7, 6/7 ],
df := [ 1., 0.19806226419516215, 0.4450418679126289, 0.4450418679126289, 0.64310413210779105, -0.35689586789220912, -0.35689586789220912, -0.80193773580483807, -0.80193773580483807 ],
d := [ 1, -2*E(7)-2*E(7)^2-E(7)^3-E(7)^4-2*E(7)^5-2*E(7)^6, -cs(7,2), -cs(7,2), -2*E(7)-3*E(7)^2-E(7)^3-E(7)^4-3*E(7)^5-2*E(7)^6, -xi(14,1,3), -xi(14,1,3), -xi(7,5,3), -xi(7,5,3) ] );


# Galois orbit 27:
NsdGOL[27] := [];

NsdGOL[27][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/19, 17/19, 1/19, 13/19, 15/19, 7/19, 8/19, 18/19 ],
df := [ 1., 1.9727226068054446, 2.8916344834012717, 3.731670109218423, 4.4699155021940582, 5.0862332524699054, 5.5638118184389116, 5.8896241017758442, 6.0547827927205082 ],
d := [ 1, -cs(19,9), xi(19,3,1), xi(19,15,1), xi(19,5,1), xi(19,13,1), xi(19,7,1), xi(19,11,1), xi(19,9,1) ] );

NsdGOL[27][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 15/19, 2/19, 18/19, 6/19, 4/19, 12/19, 11/19, 1/19 ],
df := [ 1., 1.9727226068054446, 2.8916344834012717, 3.731670109218423, 4.4699155021940582, 5.0862332524699054, 5.5638118184389116, 5.8896241017758442, 6.0547827927205082 ],
d := [ 1, -cs(19,9), xi(19,3,1), xi(19,15,1), xi(19,5,1), xi(19,13,1), xi(19,7,1), xi(19,11,1), xi(19,9,1) ] );

NsdGOL[27][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 2/19, 5/19, 4/19, 12/19, 3/19, 11/19, 8/19, 17/19 ],
df := [ 1., 0.50691364135546901, 2.2658611437684475, 2.5782810187927891, 3.0692519930743867, -1.4658089654499755, -1.8916344834012693, -2.8203721087014579, -2.9855307996461229 ],
d := [ 1, xi(19,18,2), xi(19,14,2), xi(19,6,2), xi(19,10,2), -xi(19,16,2), -cs(19,1), -xi(19,12,2), -xi(19,8,2) ] );

NsdGOL[27][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 0 ]]
],
s := [ 0, 17/19, 14/19, 15/19, 7/19, 16/19, 8/19, 11/19, 2/19 ],
df := [ 1., 0.50691364135546901, 2.2658611437684475, 2.5782810187927891, 3.0692519930743867, -1.4658089654499755, -1.8916344834012693, -2.8203721087014579, -2.9855307996461229 ],
d := [ 1, xi(19,18,2), xi(19,14,2), xi(19,6,2), xi(19,10,2), -xi(19,16,2), -cs(19,1), -xi(19,12,2), -xi(19,8,2) ] );

NsdGOL[27][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 7/19, 1/19, 12/19, 3/19, 13/19, 2/19, 5/19, 16/19 ],
df := [ 1., 0.34582517456485629, 1.2905054669389173, 1.7589475024129784, 1.9241061933576431, 2.0938963162448565, -0.68221713986652777, -1.5458093088364131, -2.0367802831180102 ],
d := [ 1, xi(19,1,3), xi(19,15,3), -cs(19,8), xi(19,7,3), xi(19,9,3), -xi(19,17,3), -xi(19,5,3), -xi(19,11,3) ] );

NsdGOL[27][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 12/19, 18/19, 7/19, 16/19, 6/19, 17/19, 14/19, 3/19 ],
df := [ 1., 0.34582517456485629, 1.2905054669389173, 1.7589475024129784, 1.9241061933576431, 2.0938963162448565, -0.68221713986652777, -1.5458093088364131, -2.0367802831180102 ],
d := [ 1, xi(19,1,3), xi(19,15,3), -cs(19,8), xi(19,7,3), xi(19,9,3), -xi(19,17,3), -xi(19,5,3), -xi(19,11,3) ] );

NsdGOL[27][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 3/19, 13/19, 11/19, 14/19, 15/19, 4/19, 16/19, 9/19 ],
df := [ 1., 1.1978324373185969, 1.3629911282632623, 1.4909709742815997, -0.2679765281313784, -0.52864335513800742, -0.77489016948684775, -1.5782810187927869, -1.6225396713828606 ],
d := [ 1, xi(19,14,4), xi(19,6,4), xi(19,12,4), -xi(19,18,4), -xi(19,2,4), -xi(19,16,4), -cs(19,2), -xi(19,10,4) ] );

NsdGOL[27][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 16/19, 6/19, 8/19, 5/19, 4/19, 15/19, 3/19, 10/19 ],
df := [ 1., 1.1978324373185969, 1.3629911282632623, 1.4909709742815997, -0.2679765281313784, -0.52864335513800742, -0.77489016948684775, -1.5782810187927869, -1.6225396713828606 ],
d := [ 1, xi(19,14,4), xi(19,6,4), xi(19,12,4), -xi(19,18,4), -xi(19,2,4), -xi(19,16,4), -cs(19,2), -xi(19,10,4) ] );

NsdGOL[27][9] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 2/19, 9/19, 14/19, 1/19, 5/19, 16/19, 8/19, 18/19 ],
df := [ 1., 0.44133331062681991, 0.83484130905533716, 1.2447241599327592, 1.3545631432514824, -0.22371787554130462, -0.64691032346851052, -1.1378812977501074, -1.3176141917861584 ],
d := [ 1, xi(19,17,5), xi(19,15,5), xi(19,7,5), -cs(19,7), -xi(19,1,5), -xi(19,3,5), -xi(19,13,5), -xi(19,11,5) ] );

NsdGOL[27][10] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 0, 0, 1, 1, 0 ]]
],
s := [ 0, 17/19, 10/19, 5/19, 18/19, 14/19, 3/19, 11/19, 1/19 ],
df := [ 1., 0.44133331062681991, 0.83484130905533716, 1.2447241599327592, 1.3545631432514824, -0.22371787554130462, -0.64691032346851052, -1.1378812977501074, -1.3176141917861584 ],
d := [ 1, xi(19,17,5), xi(19,15,5), xi(19,7,5), -cs(19,7), -xi(19,1,5), -xi(19,3,5), -xi(19,13,5), -xi(19,11,5) ] );

NsdGOL[27][11] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 1, 1 ]]
],
s := [ 0, 7/19, 14/19, 13/19, 4/19, 6/19, 5/19, 2/19, 10/19 ],
df := [ 1., 0.19660915069406382, 0.38785531627899406, 0.5685217998991855, 0.73368049084385045, 0.87882629056059114, -1.0938963162448536, -1.1579539925574189, -1.190425702513793 ],
d := [ 1, xi(19,18,6), xi(19,2,6), xi(19,16,6), xi(19,4,6), xi(19,14,6), -cs(19,3), -xi(19,8,6), -xi(19,10,6) ] );

NsdGOL[27][12] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 0, 1 ],
  [ 1, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 1, 1 ]]
],
s := [ 0, 12/19, 5/19, 6/19, 15/19, 13/19, 14/19, 17/19, 9/19 ],
df := [ 1., 0.19660915069406382, 0.38785531627899406, 0.5685217998991855, 0.73368049084385045, 0.87882629056059114, -1.0938963162448536, -1.1579539925574189, -1.190425702513793 ],
d := [ 1, xi(19,18,6), xi(19,2,6), xi(19,16,6), xi(19,4,6), xi(19,14,6), -cs(19,3), -xi(19,8,6), -xi(19,10,6) ] );

NsdGOL[27][13] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 1/19, 9/19, 10/19, 8/19, 14/19, 4/19, 7/19, 12/19 ],
df := [ 1., 0.17973289403605086, 0.67070386831764794, 0.80339084930593918, 1.0585591845966422, -0.35456314325147953, -0.51972183419614493, -0.91416342220880242, -1.0882436340953301 ],
d := [ 1, xi(19,1,7), xi(19,15,7), -cs(19,6), xi(19,11,7), -xi(19,17,7), -xi(19,3,7), -xi(19,13,7), -xi(19,9,7) ] );

NsdGOL[27][14] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 1, 1, 0, 0 ]]
],
s := [ 0, 18/19, 10/19, 9/19, 11/19, 5/19, 15/19, 12/19, 7/19 ],
df := [ 1., 0.17973289403605086, 0.67070386831764794, 0.80339084930593918, 1.0585591845966422, -0.35456314325147953, -0.51972183419614493, -0.91416342220880242, -1.0882436340953301 ],
d := [ 1, xi(19,1,7), xi(19,15,7), -cs(19,6), xi(19,11,7), -xi(19,17,7), -xi(19,3,7), -xi(19,13,7), -xi(19,9,7) ] );

NsdGOL[27][15] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 1/19, 10/19, 11/19, 12/19, 6/19, 8/19, 16/19, 13/19 ],
df := [ 1., 0.16979012288721307, 0.33494881383187802, 0.86359216896988533, 0.94468029237406037, -0.49097097428159719, -0.63360072641872622, -0.75894750241297559, -1.0280423144313842 ],
d := [ 1, xi(19,18,8), xi(19,2,8), xi(19,6,8), xi(19,12,8), -cs(19,4), -xi(19,4,8), -xi(19,14,8), -xi(19,10,8) ] );

NsdGOL[27][16] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 1, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 1, 0, 1, 0, 1, 1, 0 ]]
],
s := [ 0, 18/19, 9/19, 8/19, 7/19, 13/19, 11/19, 3/19, 6/19 ],
df := [ 1., 0.16979012288721307, 0.33494881383187802, 0.86359216896988533, 0.94468029237406037, -0.49097097428159719, -0.63360072641872622, -0.75894750241297559, -1.0280423144313842 ],
d := [ 1, xi(19,18,8), xi(19,2,8), xi(19,6,8), xi(19,12,8), -cs(19,4), -xi(19,4,8), -xi(19,14,8), -xi(19,10,8) ] );

NsdGOL[27][17] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 2/19, 17/19, 9/19, 16/19, 10/19, 4/19, 13/19, 18/19 ],
df := [ 1., 0.16515869094466501, 0.477578565969007, 0.73824539297563552, 0.9189118765958274, -0.32581228333693213, -0.61631775027584657, -0.84003562581715108, -0.97272260680544231 ],
d := [ 1, -cs(19,5), xi(19,3,9), xi(19,5,9), xi(19,7,9), -xi(19,17,9), -xi(19,15,9), -xi(19,13,9), -xi(19,11,9) ] );

NsdGOL[27][18] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 0 ],
  [ 1, 0, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 1, 0, 0, 0, 1 ]]
],
s := [ 0, 17/19, 2/19, 10/19, 3/19, 9/19, 15/19, 6/19, 1/19 ],
df := [ 1., 0.16515869094466501, 0.477578565969007, 0.73824539297563552, 0.9189118765958274, -0.32581228333693213, -0.61631775027584657, -0.84003562581715108, -0.97272260680544231 ],
d := [ 1, -cs(19,5), xi(19,3,9), xi(19,5,9), xi(19,7,9), -xi(19,17,9), -xi(19,15,9), -xi(19,13,9), -xi(19,11,9) ] );


# Galois orbit 28:
NsdGOL[28] := [];

NsdGOL[28][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 1, 1, 2, 1, 1, 2, 2, 2, 2 ]]
],
s := [ 0, 1/15, 1/5, 13/15, 13/15, 2/5, 2/3, 0, 2/5 ],
df := [ 1., 2.9562952014676114, 4.783386116752812, 4.783386116752812, 4.783386116752812, 6.4014201055027069, 7.7396813182204234, 8.7396813182204234, 9.3577153069703165 ],
d := [ 1, (1+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *xi(15,8,2), (2+Sqrt(5) )*cs(15,1), xi(30,11,1), (3+Sqrt(5))/2 *xi(15,11,1) ] );

NsdGOL[28][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 0 ],
  [ 1, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 0, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 1, 1, 2, 1, 1, 2, 2, 2, 2 ]]
],
s := [ 0, 14/15, 4/5, 2/15, 2/15, 3/5, 1/3, 0, 3/5 ],
df := [ 1., 2.9562952014676114, 4.783386116752812, 4.783386116752812, 4.783386116752812, 6.4014201055027069, 7.7396813182204234, 8.7396813182204234, 9.3577153069703165 ],
d := [ 1, (1+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *cs(15,1), (3+Sqrt(5))/2 *xi(15,8,2), (2+Sqrt(5) )*cs(15,1), xi(30,11,1), (3+Sqrt(5))/2 *xi(15,11,1) ] );

NsdGOL[28][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 0, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 2, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 0, 2, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 1, 2, 1, 2, 2, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 2, 2, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 2, 2, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 1/3, 8/15, 0, 1/5, 3/5, 14/15, 14/15, 1/5 ],
df := [ 1., 0.46181865160300273, 1.2090569265353071, 1.4618186516030023, -0.15621533714689173, -0.74723827493230432, -0.74723827493230432, -0.74723827493230432, -1.365272263682199 ],
d := [ 1, (2-Sqrt(5) )*cs(15,7), (1-Sqrt(5))/2 *cs(15,7), xi(30,13,7), -(3-Sqrt(5))/2 *xi(15,13,7), (3-Sqrt(5))/2 *cs(15,7), (3-Sqrt(5))/2 *cs(15,7), (3-Sqrt(5))/2 *cs(15,7), -(3-Sqrt(5))/2 *xi(15,11,1) ] );

NsdGOL[28][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 0, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 0, 0 ],
  [ 1, 2, 1, 2, 2, 1, 1, 1, 1 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 0, 2, 2, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 2, 1, 2, 2, 1, 1, 1, 2 ],
  [ 1, 2, 1, 2, 2, 2, 1, 1, 2 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 0 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 2, 2, 0, 1, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 0 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 2, 1, 1, 1, 1 ],
  [ 0, 1, 0, 2, 2, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1 ]]
],
s := [ 0, 2/3, 7/15, 0, 4/5, 2/5, 1/15, 1/15, 4/5 ],
df := [ 1., 0.46181865160300273, 1.2090569265353071, 1.4618186516030023, -0.15621533714689173, -0.74723827493230432, -0.74723827493230432, -0.74723827493230432, -1.365272263682199 ],
d := [ 1, (2-Sqrt(5) )*cs(15,7), (1-Sqrt(5))/2 *cs(15,7), xi(30,13,7), -(3-Sqrt(5))/2 *xi(15,13,7), (3-Sqrt(5))/2 *cs(15,7), (3-Sqrt(5))/2 *cs(15,7), (3-Sqrt(5))/2 *cs(15,7), -(3-Sqrt(5))/2 *xi(15,11,1) ] );

NsdGOL[28][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 2, 1, 1, 1, 1, 1, 2 ],
  [ 0, 2, 2, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 2, 2, 1, 1, 1, 1, 2 ],
  [ 1, 2, 2, 2, 1, 2, 1, 1, 2 ],
  [ 0, 2, 2, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 2, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 2, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 2, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 0, 2/5, 2/5, 11/15, 1/5, 8/15, 8/15, 1/3 ],
df := [ 1., 0.11442064802925778, 0.73245463677915268, 1.0707158494968696, -0.33826121271771714, -0.54731813925302464, -0.54731813925302464, -0.54731813925302464, -0.88557935197074178 ],
d := [ 1, xi(30,1,11), (3+Sqrt(5))/2 *xi(15,14,4), (3+Sqrt(5))/2 *xi(15,13,7), (1+Sqrt(5))/2 *cs(15,4), (3+Sqrt(5))/2 *cs(15,4), (3+Sqrt(5))/2 *cs(15,4), (3+Sqrt(5))/2 *cs(15,4), (2+Sqrt(5) )*cs(15,4) ] );

NsdGOL[28][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 2, 1, 1, 1, 1, 1, 2 ],
  [ 0, 2, 2, 2, 1, 1, 1, 1, 2 ],
  [ 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 2, 2, 2, 1, 1, 1, 1, 2 ],
  [ 1, 2, 2, 2, 1, 2, 1, 1, 2 ],
  [ 0, 2, 2, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 2, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 1, 2, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 2, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 0, 3/5, 3/5, 4/15, 4/5, 7/15, 7/15, 2/3 ],
df := [ 1., 0.11442064802925778, 0.73245463677915268, 1.0707158494968696, -0.33826121271771714, -0.54731813925302464, -0.54731813925302464, -0.54731813925302464, -0.88557935197074178 ],
d := [ 1, xi(30,1,11), (3+Sqrt(5))/2 *xi(15,14,4), (3+Sqrt(5))/2 *xi(15,13,7), (1+Sqrt(5))/2 *cs(15,4), (3+Sqrt(5))/2 *cs(15,4), (3+Sqrt(5))/2 *cs(15,4), (3+Sqrt(5))/2 *cs(15,4), (2+Sqrt(5) )*cs(15,4) ] );

NsdGOL[28][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 2, 2, 2, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 2, 1, 1, 0, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 2, 1, 2, 0, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 2, 1, 2 ],
  [ 0, 0, 1, 1, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 1, 2, 1, 1, 2, 2, 2, 1, 2 ]]
],
s := [ 0, 2/5, 11/15, 11/15, 0, 4/5, 1/3, 2/15, 4/5 ],
df := [ 1., 0.51117029743251452, 0.51117029743251452, 0.51117029743251452, 0.6840793821473119, -0.10686369131737994, -0.31592061785268744, -0.82709091528520218, -0.93395460660258234 ],
d := [ 1, (3-Sqrt(5))/2 *cs(15,2), (3-Sqrt(5))/2 *cs(15,2), (3-Sqrt(5))/2 *cs(15,2), xi(30,7,13), -(3-Sqrt(5))/2 *xi(15,14,4), (2-Sqrt(5) )*cs(15,2), (1-Sqrt(5))/2 *cs(15,2), -(3-Sqrt(5))/2 *xi(15,8,2) ] );

NsdGOL[28][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 0, 1, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 1, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 2, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 2, 2, 2, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 0, 2 ],
  [ 1, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 1, 1, 2, 1, 1, 0, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 0, 1 ],
  [ 0, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 2 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 1, 2, 1, 2, 0, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 0, 1, 0, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 2, 2, 2, 1, 2 ],
  [ 0, 0, 1, 1, 2, 1, 1, 0, 2 ],
  [ 0, 1, 1, 1, 2, 1, 2, 0, 2 ],
  [ 0, 0, 1, 1, 1, 0, 0, 0, 1 ],
  [ 1, 2, 1, 1, 2, 2, 2, 1, 2 ]]
],
s := [ 0, 3/5, 4/15, 4/15, 0, 1/5, 2/3, 13/15, 1/5 ],
df := [ 1., 0.51117029743251452, 0.51117029743251452, 0.51117029743251452, 0.6840793821473119, -0.10686369131737994, -0.31592061785268744, -0.82709091528520218, -0.93395460660258234 ],
d := [ 1, (3-Sqrt(5))/2 *cs(15,2), (3-Sqrt(5))/2 *cs(15,2), (3-Sqrt(5))/2 *cs(15,2), xi(30,7,13), -(3-Sqrt(5))/2 *xi(15,14,4), (2-Sqrt(5) )*cs(15,2), (1-Sqrt(5))/2 *cs(15,2), -(3-Sqrt(5))/2 *xi(15,8,2) ] );


# Galois orbit 29:
NsdGOL[29] := [];

NsdGOL[29][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ],
  [ 1, 1, 1, 2, 2, 2, 2, 3, 2 ]]
],
s := [ 0, 1/4, 1/4, 1/2, 1/2, 1/3, 7/12, 0, 7/8 ],
df := [ 1., 4.449489742783177, 4.449489742783177, 5.4494897427831788, 5.4494897427831788, 8.898979485566354, 8.898979485566354, 9.8989794855663575, 10.898979485566358 ],
d := [ 1,  2+Sqrt(6) ,  2+Sqrt(6) ,  3+Sqrt(6) ,  3+Sqrt(6) ,  4+2*Sqrt(6) ,  4+2*Sqrt(6) ,  5+2*Sqrt(6) ,  6+2*Sqrt(6)  ] );

NsdGOL[29][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ],
  [ 1, 1, 1, 2, 2, 2, 2, 3, 2 ]]
],
s := [ 0, 1/4, 1/4, 1/2, 1/2, 2/3, 11/12, 0, 3/8 ],
df := [ 1., 4.449489742783177, 4.449489742783177, 5.4494897427831788, 5.4494897427831788, 8.898979485566354, 8.898979485566354, 9.8989794855663575, 10.898979485566358 ],
d := [ 1,  2+Sqrt(6) ,  2+Sqrt(6) ,  3+Sqrt(6) ,  3+Sqrt(6) ,  4+2*Sqrt(6) ,  4+2*Sqrt(6) ,  5+2*Sqrt(6) ,  6+2*Sqrt(6)  ] );

NsdGOL[29][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 1, 0, 1, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 1, 0, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 2 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ],
  [ 1, 1, 1, 2, 2, 2, 2, 3, 2 ]]
],
s := [ 0, 3/4, 3/4, 1/2, 1/2, 1/3, 1/12, 0, 5/8 ],
df := [ 1., 4.449489742783177, 4.449489742783177, 5.4494897427831788, 5.4494897427831788, 8.898979485566354, 8.898979485566354, 9.8989794855663575, 10.898979485566358 ],
d := [ 1,  2+Sqrt(6) ,  2+Sqrt(6) ,  3+Sqrt(6) ,  3+Sqrt(6) ,  4+2*Sqrt(6) ,  4+2*Sqrt(6) ,  5+2*Sqrt(6) ,  6+2*Sqrt(6)  ] );

NsdGOL[29][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 1, 1, 0, 1, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 1 ],
  [ 1, 0, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 0, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 1, 2, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 1, 2, 2 ],
  [ 1, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 1 ],
  [ 0, 0, 1, 0, 1, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 0, 1, 1, 1, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 2 ],
  [ 0, 1, 1, 1, 1, 2, 2, 2, 3 ],
  [ 1, 1, 1, 2, 2, 2, 2, 3, 2 ]]
],
s := [ 0, 3/4, 3/4, 1/2, 1/2, 2/3, 5/12, 0, 1/8 ],
df := [ 1., 4.449489742783177, 4.449489742783177, 5.4494897427831788, 5.4494897427831788, 8.898979485566354, 8.898979485566354, 9.8989794855663575, 10.898979485566358 ],
d := [ 1,  2+Sqrt(6) ,  2+Sqrt(6) ,  3+Sqrt(6) ,  3+Sqrt(6) ,  4+2*Sqrt(6) ,  4+2*Sqrt(6) ,  5+2*Sqrt(6) ,  6+2*Sqrt(6)  ] );

NsdGOL[29][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1 ],
  [ 1, 3, 2, 2, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/8, 3/4, 3/4, 1/3, 1/12 ],
df := [ 1., 0.10102051443364668, 0.55051025721682334, 0.55051025721682334, 1.1010205144336467, -0.44948974278317688, -0.44948974278317688, -0.89897948556635376, -0.89897948556635376 ],
d := [ 1,  5-2*Sqrt(6) ,  3-Sqrt(6) ,  3-Sqrt(6) ,  6-2*Sqrt(6) ,  2-Sqrt(6) ,  2-Sqrt(6) ,  4-2*Sqrt(6) ,  4-2*Sqrt(6)  ] );

NsdGOL[29][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 2, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 2, 0, 1, 1, 1 ],
  [ 1, 3, 2, 2, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/8, 1/4, 1/4, 1/3, 7/12 ],
df := [ 1., 0.10102051443364668, 0.55051025721682334, 0.55051025721682334, 1.1010205144336467, -0.44948974278317688, -0.44948974278317688, -0.89897948556635376, -0.89897948556635376 ],
d := [ 1,  5-2*Sqrt(6) ,  3-Sqrt(6) ,  3-Sqrt(6) ,  6-2*Sqrt(6) ,  2-Sqrt(6) ,  2-Sqrt(6) ,  4-2*Sqrt(6) ,  4-2*Sqrt(6)  ] );

NsdGOL[29][7] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 2, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 2, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 2, 0, 1, 1, 1 ],
  [ 1, 3, 2, 2, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/8, 3/4, 3/4, 2/3, 5/12 ],
df := [ 1., 0.10102051443364668, 0.55051025721682334, 0.55051025721682334, 1.1010205144336467, -0.44948974278317688, -0.44948974278317688, -0.89897948556635376, -0.89897948556635376 ],
d := [ 1,  5-2*Sqrt(6) ,  3-Sqrt(6) ,  3-Sqrt(6) ,  6-2*Sqrt(6) ,  2-Sqrt(6) ,  2-Sqrt(6) ,  4-2*Sqrt(6) ,  4-2*Sqrt(6)  ] );

NsdGOL[29][8] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 1, 1, 3, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 2, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 1, 0, 1, 1 ],
  [ 1, 3, 2, 2, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 1, 1, 0, 1, 1, 1 ],
  [ 1, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 0 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 1, 1, 2, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 1 ],
  [ 0, 2, 1, 1, 2, 0, 0, 2, 1 ],
  [ 1, 1, 1, 1, 2, 1, 1, 1, 2 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/8, 1/4, 1/4, 2/3, 11/12 ],
df := [ 1., 0.10102051443364668, 0.55051025721682334, 0.55051025721682334, 1.1010205144336467, -0.44948974278317688, -0.44948974278317688, -0.89897948556635376, -0.89897948556635376 ],
d := [ 1,  5-2*Sqrt(6) ,  3-Sqrt(6) ,  3-Sqrt(6) ,  6-2*Sqrt(6) ,  2-Sqrt(6) ,  2-Sqrt(6) ,  4-2*Sqrt(6) ,  4-2*Sqrt(6)  ] );


# Galois orbit 30:
NsdGOL[30] := [];

NsdGOL[30][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 1, 2, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 2, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 2, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 2, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 0, 2, 2 ],
  [ 1, 2, 2, 2, 2, 2, 2, 4, 4 ],
  [ 0, 2, 2, 2, 2, 2, 2, 4, 5 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 2, 2, 2, 2, 2, 2, 4, 5 ],
  [ 1, 2, 2, 2, 2, 2, 2, 5, 5 ]]
],
s := [ 0, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4, 0, 2/3 ],
df := [ 1., 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 13.928203230275509, 14.928203230275509 ],
d := [ 1,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  7+4*Sqrt(3) ,  8+4*Sqrt(3)  ] );

NsdGOL[30][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 2, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 1, 1, 1, 2, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 1, 0, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 1, 1, 1, 1 ],
  [ 1, 1, 1, 0, 2, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 1, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 0, 1, 1, 1 ],
  [ 1, 1, 1, 0, 0, 2, 0, 0, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 1, 0, 0, 1, 1 ],
  [ 1, 1, 1, 0, 0, 0, 2, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 0, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 0, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 0, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 0, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 0, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 0, 2, 2 ],
  [ 1, 2, 2, 2, 2, 2, 2, 4, 4 ],
  [ 0, 2, 2, 2, 2, 2, 2, 4, 5 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 1, 1, 1, 1, 1, 1, 2, 2 ],
  [ 0, 2, 2, 2, 2, 2, 2, 4, 5 ],
  [ 1, 2, 2, 2, 2, 2, 2, 5, 5 ]]
],
s := [ 0, 1/2, 1/2, 3/4, 3/4, 3/4, 3/4, 0, 1/3 ],
df := [ 1., 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 6.4641016151377544, 13.928203230275509, 14.928203230275509 ],
d := [ 1,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  3+2*Sqrt(3) ,  7+4*Sqrt(3) ,  8+4*Sqrt(3)  ] );

NsdGOL[30][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 4, 4, 2, 2, 2, 2, 2, 2 ],
  [ 0, 4, 5, 2, 2, 2, 2, 2, 2 ],
  [ 0, 2, 2, 0, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 4, 5, 2, 2, 2, 2, 2, 2 ],
  [ 1, 5, 5, 2, 2, 2, 2, 2, 2 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 2, 2, 0, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 2, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 2, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 2, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 2, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 2, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 2 ]]
],
s := [ 0, 0, 1/3, 1/2, 1/2, 1/4, 1/4, 1/4, 1/4 ],
df := [ 1., 0.071796769724494336, 1.0717967697244948, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283 ],
d := [ 1,  7-4*Sqrt(3) ,  8-4*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3)  ] );

NsdGOL[30][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 4, 4, 2, 2, 2, 2, 2, 2 ],
  [ 0, 4, 5, 2, 2, 2, 2, 2, 2 ],
  [ 0, 2, 2, 0, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 4, 5, 2, 2, 2, 2, 2, 2 ],
  [ 1, 5, 5, 2, 2, 2, 2, 2, 2 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 2, 2, 0, 1, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 0, 2, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 2, 2, 1, 0, 1, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 1, 0, 1, 0, 0, 1, 1, 1, 1 ],
  [ 0, 1, 1, 2, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 2, 2, 1, 1, 0, 1, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 1, 1, 1, 2, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 2, 2, 1, 1, 1, 0, 1, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 1, 1 ],
  [ 1, 0, 1, 1, 1, 0, 2, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 2, 2, 1, 1, 1, 1, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 0, 1 ],
  [ 1, 0, 1, 1, 1, 0, 0, 2, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 0 ],
  [ 0, 2, 2, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 1, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 1, 0, 0, 1, 1, 0, 0 ],
  [ 1, 0, 1, 1, 1, 0, 0, 0, 2 ]]
],
s := [ 0, 0, 2/3, 1/2, 1/2, 3/4, 3/4, 3/4, 3/4 ],
df := [ 1., 0.071796769724494336, 1.0717967697244948, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283, -0.46410161513775283 ],
d := [ 1,  7-4*Sqrt(3) ,  8-4*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3) ,  3-2*Sqrt(3)  ] );


# Galois orbit 31:
NsdGOL[31] := [];

NsdGOL[31][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 3/7, 2/7, 5/7, 6/7, 2/7, 2/7, 1/7, 4/7 ],
df := [ 1., 0.55495813208737133, 1., 1.246979603717467, 1.8019377358048381, 2.2469796037174672, -1.246979603717467, -2.2469796037174672, -2.8019377358048385 ],
d := [ 1, xi(7,6,2), 1, cs(7,1), -cs(7,3), xi(7,3,1), -cs(7,1), -xi(7,3,1), -xi(14,3,1) ] );

NsdGOL[31][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 4/7, 5/7, 2/7, 1/7, 5/7, 5/7, 6/7, 3/7 ],
df := [ 1., 0.55495813208737133, 1., 1.246979603717467, 1.8019377358048381, 2.2469796037174672, -1.246979603717467, -2.2469796037174672, -2.8019377358048385 ],
d := [ 1, xi(7,6,2), 1, cs(7,1), -cs(7,3), xi(7,3,1), -cs(7,1), -xi(7,3,1), -xi(14,3,1) ] );

NsdGOL[31][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/7, 4/7, 1/7, 1/7, 5/7, 1/7, 2/7, 6/7 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, 1., 1.8019377358048381, 2.2469796037174672, -0.80193773580483807, -1.4450418679126291, -1.8019377358048381 ],
d := [ 1, -cs(7,2), xi(7,5,3), 1, -cs(7,3), xi(7,3,1), -xi(7,5,3), -xi(14,5,3), cs(7,3) ] );

NsdGOL[31][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/7, 3/7, 6/7, 6/7, 2/7, 6/7, 5/7, 1/7 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, 1., 1.8019377358048381, 2.2469796037174672, -0.80193773580483807, -1.4450418679126291, -1.8019377358048381 ],
d := [ 1, -cs(7,2), xi(7,5,3), 1, -cs(7,3), xi(7,3,1), -xi(7,5,3), -xi(14,5,3), cs(7,3) ] );

NsdGOL[31][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 1/7, 4/7, 4/7, 4/7, 3/7, 2/7, 6/7, 5/7 ],
df := [ 1., 0.24697960371746686, 0.4450418679126289, 0.55495813208737133, 1., -0.4450418679126289, -0.55495813208737133, -0.80193773580483807, -1.246979603717467 ],
d := [ 1, xi(14,1,5), -cs(7,2), xi(7,6,2), 1, cs(7,2), -xi(7,6,2), -xi(7,5,3), -cs(7,1) ] );

NsdGOL[31][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 6/7, 3/7, 3/7, 3/7, 4/7, 5/7, 1/7, 2/7 ],
df := [ 1., 0.24697960371746686, 0.4450418679126289, 0.55495813208737133, 1., -0.4450418679126289, -0.55495813208737133, -0.80193773580483807, -1.246979603717467 ],
d := [ 1, xi(14,1,5), -cs(7,2), xi(7,6,2), 1, cs(7,2), -xi(7,6,2), -xi(7,5,3), -cs(7,1) ] );


# Galois orbit 32:
NsdGOL[32] := [];

NsdGOL[32][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 3/7, 4/7, 1/7, 1/7, 5/7, 2/7, 3/7, 0 ],
df := [ 1., 0.55495813208737133, 1., 1.246979603717467, 1.8019377358048381, 2.2469796037174672, -1.246979603717467, -2.2469796037174672, -2.8019377358048385 ],
d := [ 1, xi(7,6,2), 1, cs(7,1), -cs(7,3), xi(7,3,1), -cs(7,1), -xi(7,3,1), -xi(14,3,1) ] );

NsdGOL[32][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 1, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 1, 1, 0, 0, 0 ]]
],
s := [ 0, 4/7, 3/7, 6/7, 6/7, 2/7, 5/7, 4/7, 0 ],
df := [ 1., 0.55495813208737133, 1., 1.246979603717467, 1.8019377358048381, 2.2469796037174672, -1.246979603717467, -2.2469796037174672, -2.8019377358048385 ],
d := [ 1, xi(7,6,2), 1, cs(7,1), -cs(7,3), xi(7,3,1), -cs(7,1), -xi(7,3,1), -xi(14,3,1) ] );

NsdGOL[32][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 3/7, 2/7, 5/7, 6/7, 2/7, 1/7, 0, 3/7 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, 1., 1.8019377358048381, 2.2469796037174672, -0.80193773580483807, -1.4450418679126291, -1.8019377358048381 ],
d := [ 1, -cs(7,2), xi(7,5,3), 1, -cs(7,3), xi(7,3,1), -xi(7,5,3), -xi(14,5,3), cs(7,3) ] );

NsdGOL[32][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 1, 0 ],
  [ 1, 0, 0, 0, 0, 1, 1, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ],
  [ 1, 0, 0, 0, 1, 1, 1, 1, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 1, 0, 0, 1, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 1, 0, 1, 0, 0, 1, 0 ],
  [ 1, 1, 0, 1, 0, 1, 1, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 1, 1, 0, 0, 0, 1, 1 ],
  [ 0, 1, 1, 1, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 1 ],
  [ 0, 0, 1, 1, 1, 1, 0, 1, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ]]
],
s := [ 0, 4/7, 5/7, 2/7, 1/7, 5/7, 6/7, 0, 4/7 ],
df := [ 1., 0.4450418679126289, 0.80193773580483807, 1., 1.8019377358048381, 2.2469796037174672, -0.80193773580483807, -1.4450418679126291, -1.8019377358048381 ],
d := [ 1, -cs(7,2), xi(7,5,3), 1, -cs(7,3), xi(7,3,1), -xi(7,5,3), -xi(14,5,3), cs(7,3) ] );

NsdGOL[32][5] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 3/7, 4/7, 6/7, 5/7, 1/7, 1/7, 5/7 ],
df := [ 1., 0.24697960371746686, 0.4450418679126289, 0.55495813208737133, 1., -0.4450418679126289, -0.55495813208737133, -0.80193773580483807, -1.246979603717467 ],
d := [ 1, xi(14,1,5), -cs(7,2), xi(7,6,2), 1, cs(7,2), -xi(7,6,2), -xi(7,5,3), -cs(7,1) ] );

NsdGOL[32][6] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 1, 1, 0, 1, 1 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 1, 1, 1, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ],
  [ 0, 1, 0, 1, 1, 1, 1, 0, 1 ],
  [ 1, 1, 1, 1, 1, 1, 1, 1, 1 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 1, 1, 0, 0, 1 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 1, 0, 1, 0 ],
  [ 0, 1, 0, 0, 1, 1, 1, 0, 0 ],
  [ 1, 0, 0, 1, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 1, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 1 ],
  [ 0, 1, 0, 1, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 4/7, 3/7, 1/7, 2/7, 6/7, 6/7, 2/7 ],
df := [ 1., 0.24697960371746686, 0.4450418679126289, 0.55495813208737133, 1., -0.4450418679126289, -0.55495813208737133, -0.80193773580483807, -1.246979603717467 ],
d := [ 1, xi(14,1,5), -cs(7,2), xi(7,6,2), 1, cs(7,2), -xi(7,6,2), -xi(7,5,3), -cs(7,1) ] );


# Galois orbit 33:
NsdGOL[33] := [];

NsdGOL[33][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 1/16, 9/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[33][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 3/16, 11/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[33][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 5/16, 13/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[33][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 7/16, 15/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 34:
NsdGOL[34] := [];

NsdGOL[34][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 1/16, 9/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[34][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 3/16, 11/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[34][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 5/16, 13/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[34][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 7/16, 15/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 35:
NsdGOL[35] := [];

NsdGOL[35][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 3/16, 11/16, 1/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[35][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 3/16, 11/16, 3/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[35][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 5/16, 13/16, 1/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[35][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 5/16, 13/16, 3/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 36:
NsdGOL[36] := [];

NsdGOL[36][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 5/16, 13/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[36][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 5/16, 13/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[36][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 3/16, 11/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[36][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 3/16, 11/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 37:
NsdGOL[37] := [];

NsdGOL[37][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 7/16, 15/16, 0 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[37][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 5/16, 13/16, 0 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[37][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 3/16, 11/16, 0 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[37][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 1/16, 9/16, 0 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 38:
NsdGOL[38] := [];

NsdGOL[38][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 1/16, 9/16, 7/16, 15/16, 1/2 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[38][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 5/16, 13/16, 1/2 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[38][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 3/16, 11/16, 1/2 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[38][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 7/16, 15/16, 1/16, 9/16, 1/2 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 39:
NsdGOL[39] := [];

NsdGOL[39][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 1/16, 9/16, 1/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[39][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 1/16, 9/16, 3/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[39][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 7/16, 15/16, 1/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[39][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 7/16, 15/16, 3/4 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );


# Galois orbit 40:
NsdGOL[40] := [];

NsdGOL[40][1] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 7/16, 15/16, 1/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[40][2] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 3/16, 11/16, 7/16, 15/16, 5/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[40][3] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 1/16, 9/16, 3/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );

NsdGOL[40][4] := rec(
Nij_k := [
 #N[1][j][k]:
 [[ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[2][j][k]:
 [[ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[3][j][k]:
 [[ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[4][j][k]:
 [[ 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ]],
 #N[5][j][k]:
 [[ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[6][j][k]:
 [[ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ]],
 #N[7][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[8][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ]],
 #N[9][j][k]:
 [[ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0 ]]
],
s := [ 0, 0, 1/2, 1/2, 5/16, 13/16, 1/16, 9/16, 7/8 ],
df := [ 1., 1., 1., 1., 1.4142135623730949, 1.4142135623730949, -1.4142135623730949, -1.4142135623730949, -2. ],
d := [ 1, 1, 1, 1, Sqrt(2), Sqrt(2), -Sqrt(2), -Sqrt(2), -2 ] );



==> anc/ReadNsdGOL.g <==
# Example GAP code to read modular-data files NsdGOL#.g
# The modular-data files are also human readable text files.

filename := "NsdGOL12.g"; # filename for rank-12 modular data
Print("read ",filename,"\n");
Read(filename);

iGO := 1; # index of Galois orbits
iMD := 1; # index of modular data in a Galois orbit

N  := NsdGOL[iGO][iMD].Nij_k; #the fusion coefficients of the modular data
d  := NsdGOL[iGO][iMD].d;     #the quantum dimensions of the modular data
df := NsdGOL[iGO][iMD].df;    #the quantum dimensions (in floating number)
s  := NsdGOL[iGO][iMD].s;     #the topological spins of the modular data




